The three-loop equal-mass banana integral in $\varepsilon$-factorised form with meromorphic modular forms

We show that the differential equation for the three-loop equal-mass banana integral can be cast into an $\varepsilon$-factorised form with entries constructed from (meromorphic) modular forms and one special function, which can be given as an iterated integral of meromorphic modular forms. The $\varepsilon$-factorised form of the differential equation allows for a systematic solution to any order in the dimensional regularisation parameter $\varepsilon$. The alphabet of the iterated integrals contains six letters.

==> anc/suppl_material.mpl <==
#
# I_symb is a vector with four entries, giving the four master integrals 
#        as iterated integrals up to order eps^6.
# I_qbar is a vector with four entries, giving the four master integrals
#        as qbar-series up to order eps^6 and qbar^30.
#
# Notation:
#
#        eps = epsilon
#        f0  = 1         (i.e. a modular form of weight zero)
#        L   = ln(qbar)
#
I_symb := Vector(4, [1+3/2*eps^2*zeta_2-eps^3*zeta_3+57/16*eps^4*zeta_4+eps^5*
(-3/5*zeta_5-3/2*zeta_2*zeta_3)+eps^6*(1/2*zeta_3^2+631/128*zeta_6),(4/3*
zeta_3+iter_int([f0, f0, f4a]))*eps^3+(2*zeta_4+22/3*zeta_3*iter_int([f0])+2*
zeta_2*iter_int([f0, f0])-iter_int([f0, f0, f2a, f4a])-iter_int([f0, f0, f2b,
f4a])-iter_int([f0, f2a, f0, f4a])+2*iter_int([f0, f2b, f0, f4a])-4/3*zeta_3*
iter_int([f2a])-iter_int([f2a, f0, f0, f4a])-4/3*zeta_3*iter_int([f2b])-
iter_int([f2b, f0, f0, f4a]))*eps^4+(iter_int([f2a, f0, f0, f2a, f4a])+
iter_int([f2a, f0, f0, f2b, f4a])+iter_int([f2a, f0, f2a, f0, f4a])-2*iter_int
([f2a, f0, f2b, f0, f4a])+iter_int([f2a, f2a, f0, f0, f4a])+iter_int([f2a, f2b
, f0, f0, f4a])+iter_int([f0, f0, f2a, f2a, f4a])+iter_int([f0, f0, f2a, f2b,
f4a])+iter_int([f0, f0, f2b, f2a, f4a])+iter_int([f0, f0, f2b, f2b, f4a])+
iter_int([f0, f0, f4b, f0, f4a])+iter_int([f0, f2a, f0, f2a, f4a])+iter_int([
f0, f2a, f0, f2b, f4a])+iter_int([f0, f2a, f2a, f0, f4a])-2*iter_int([f0, f2a,
f2b, f0, f4a])-2*iter_int([f0, f2b, f0, f2a, f4a])-2*iter_int([f0, f2b, f0, 
f2b, f4a])-2*iter_int([f0, f2b, f2a, f0, f4a])+4*iter_int([f0, f2b, f2b, f0, 
f4a])+iter_int([f0, f4b, f0, f0, f4a])+iter_int([f2b, f0, f0, f2a, f4a])+
iter_int([f2b, f0, f0, f2b, f4a])+iter_int([f2b, f0, f2a, f0, f4a])-2*iter_int
([f2b, f0, f2b, f0, f4a])+iter_int([f2b, f2a, f0, f0, f4a])+iter_int([f2b, f2b
, f0, f0, f4a])+36*zeta_5-8*zeta_2*zeta_3+4/3*zeta_3*iter_int([f2a, f2a])+4/3*
zeta_3*iter_int([f2a, f2b])-2*zeta_4*iter_int([f2a])-2*zeta_4*iter_int([f2b])+
4/3*zeta_3*iter_int([f2b, f2a])+4/3*zeta_3*iter_int([f2b, f2b])+17/2*zeta_4*
iter_int([f0])-22/3*zeta_3*iter_int([f0, f2a])+44/3*zeta_3*iter_int([f0, f2b])
+4/3*zeta_3*iter_int([f0, f4b])-22/3*zeta_3*iter_int([f2a, f0])-22/3*zeta_3*
iter_int([f2b, f0])+32/3*zeta_3*iter_int([f0, f0])-2*zeta_2*iter_int([f0, f0,
f2a])-2*zeta_2*iter_int([f0, f0, f2b])+3/2*zeta_2*iter_int([f0, f0, f4a])-2*
zeta_2*iter_int([f0, f2a, f0])+4*zeta_2*iter_int([f0, f2b, f0])-2*zeta_2*
iter_int([f2a, f0, f0])-2*zeta_2*iter_int([f2b, f0, f0]))*eps^5+(-iter_int([f0
, f0, f2a, f2b, f2b, f4a])-iter_int([f0, f0, f2a, f4b, f0, f4a])-iter_int([f0,
f0, f2b, f2a, f2a, f4a])-iter_int([f0, f0, f2b, f2a, f2b, f4a])-iter_int([f0,
f0, f2b, f2b, f2a, f4a])-iter_int([f0, f0, f2a, f2a, f2a, f4a])-iter_int([f0,
f0, f2a, f2a, f2b, f4a])-iter_int([f0, f0, f2a, f2b, f2a, f4a])-iter_int([f0,
f0, f2b, f2b, f2b, f4a])-iter_int([f0, f0, f2b, f4b, f0, f4a])-iter_int([f0, 
f0, f4b, f0, f2a, f4a])-iter_int([f0, f0, f4b, f0, f2b, f4a])-iter_int([f0, f0
, f4b, f2a, f0, f4a])-zeta_3*iter_int([f0, f0, f4a])+537/8*zeta_6+2*iter_int([
f0, f0, f4b, f2b, f0, f4a])+iter_int([f0, f0, f6, f0, f0, f4a])-iter_int([f0,
f2a, f0, f2a, f2a, f4a])-iter_int([f0, f2a, f0, f2a, f2b, f4a])-iter_int([f0,
f2a, f0, f2b, f2a, f4a])-iter_int([f0, f2a, f0, f2b, f2b, f4a])-iter_int([f0,
f2a, f0, f4b, f0, f4a])-iter_int([f0, f2a, f2a, f0, f2a, f4a])-iter_int([f0, 
f2a, f2a, f0, f2b, f4a])-iter_int([f0, f2a, f2a, f2a, f0, f4a])+2*iter_int([f0
, f2a, f2a, f2b, f0, f4a])+2*iter_int([f0, f2a, f2b, f0, f2a, f4a])+2*iter_int
([f0, f2a, f2b, f0, f2b, f4a])+2*iter_int([f0, f2a, f2b, f2a, f0, f4a])-4*
iter_int([f0, f2a, f2b, f2b, f0, f4a])-iter_int([f0, f2a, f4b, f0, f0, f4a])+2
*iter_int([f0, f2b, f0, f2a, f2a, f4a])+2*iter_int([f0, f2b, f0, f2a, f2b, f4a
])+2*iter_int([f0, f2b, f0, f2b, f2a, f4a])+2*iter_int([f0, f2b, f0, f2b, f2b,
f4a])+2*iter_int([f0, f2b, f0, f4b, f0, f4a])+2*iter_int([f0, f2b, f2a, f0, 
f2a, f4a])+2*iter_int([f0, f2b, f2a, f0, f2b, f4a])+2*iter_int([f0, f2b, f2a,
f2a, f0, f4a])-4*iter_int([f0, f2b, f2a, f2b, f0, f4a])-4*iter_int([f0, f2b, 
f2b, f0, f2a, f4a])-4*iter_int([f0, f2b, f2b, f0, f2b, f4a])-4*iter_int([f0, 
f2b, f2b, f2a, f0, f4a])+8*iter_int([f0, f2b, f2b, f2b, f0, f4a])+2*iter_int([
f0, f2b, f4b, f0, f0, f4a])-iter_int([f0, f4b, f0, f0, f2a, f4a])-iter_int([f0
, f4b, f0, f0, f2b, f4a])-iter_int([f0, f4b, f0, f2a, f0, f4a])+2*iter_int([f0
, f4b, f0, f2b, f0, f4a])-iter_int([f0, f4b, f2a, f0, f0, f4a])-iter_int([f0,
f4b, f2b, f0, f0, f4a])-iter_int([f2b, f0, f0, f2a, f2a, f4a])-iter_int([f2b,
f0, f0, f2a, f2b, f4a])-iter_int([f2b, f0, f0, f2b, f2a, f4a])-iter_int([f2b,
f0, f0, f2b, f2b, f4a])-iter_int([f2b, f0, f0, f4b, f0, f4a])-iter_int([f2b, 
f0, f2a, f0, f2a, f4a])-iter_int([f2b, f0, f2a, f0, f2b, f4a])-iter_int([f2b,
f0, f2a, f2a, f0, f4a])+2*iter_int([f2b, f0, f2a, f2b, f0, f4a])+2*iter_int([
f2b, f0, f2b, f0, f2a, f4a])+2*iter_int([f2b, f0, f2b, f0, f2b, f4a])+2*
iter_int([f2b, f0, f2b, f2a, f0, f4a])-4*iter_int([f2b, f0, f2b, f2b, f0, f4a]
)-iter_int([f2b, f0, f4b, f0, f0, f4a])-iter_int([f2b, f2a, f0, f0, f2a, f4a])
-iter_int([f2b, f2a, f0, f0, f2b, f4a])-iter_int([f2b, f2a, f0, f2a, f0, f4a])
+2*iter_int([f2b, f2a, f0, f2b, f0, f4a])-iter_int([f2b, f2a, f2a, f0, f0, f4a
])-iter_int([f2b, f2a, f2b, f0, f0, f4a])-iter_int([f2b, f2b, f0, f0, f2a, f4a
])-iter_int([f2b, f2b, f0, f0, f2b, f4a])-iter_int([f2b, f2b, f0, f2a, f0, f4a
])+2*iter_int([f2b, f2b, f0, f2b, f0, f4a])-iter_int([f2b, f2b, f2a, f0, f0, 
f4a])-iter_int([f2b, f2b, f2b, f0, f0, f4a])-iter_int([f2a, f0, f0, f2a, f2a,
f4a])-iter_int([f2a, f0, f0, f2a, f2b, f4a])-iter_int([f2a, f0, f0, f2b, f2a,
f4a])-iter_int([f2a, f0, f0, f2b, f2b, f4a])-iter_int([f2a, f0, f0, f4b, f0, 
f4a])-iter_int([f2a, f0, f2a, f0, f2a, f4a])-iter_int([f2a, f0, f2a, f0, f2b,
f4a])-iter_int([f2a, f0, f2a, f2a, f0, f4a])+2*iter_int([f2a, f0, f2a, f2b, f0
, f4a])+2*iter_int([f2a, f0, f2b, f0, f2a, f4a])+2*iter_int([f2a, f0, f2b, f0,
f2b, f4a])+2*iter_int([f2a, f0, f2b, f2a, f0, f4a])-4*iter_int([f2a, f0, f2b,
f2b, f0, f4a])-iter_int([f2a, f0, f4b, f0, f0, f4a])-iter_int([f2a, f2a, f0, 
f0, f2a, f4a])-iter_int([f2a, f2a, f0, f0, f2b, f4a])-iter_int([f2a, f2a, f0,
f2a, f0, f4a])+2*iter_int([f2a, f2a, f0, f2b, f0, f4a])-iter_int([f2a, f2a, 
f2a, f0, f0, f4a])-iter_int([f2a, f2a, f2b, f0, f0, f4a])-iter_int([f2a, f2b,
f0, f0, f2a, f4a])-iter_int([f2a, f2b, f0, f0, f2b, f4a])-iter_int([f2a, f2b,
f0, f2a, f0, f4a])+2*iter_int([f2a, f2b, f0, f2b, f0, f4a])-iter_int([f2a, f2b
, f2a, f0, f0, f4a])-iter_int([f2a, f2b, f2b, f0, f0, f4a])-84*zeta_3^2+8*
zeta_2*zeta_3*iter_int([f2a])+8*zeta_2*zeta_3*iter_int([f2b])-15*zeta_2*zeta_3
*iter_int([f0])-36*zeta_5*iter_int([f2b])+2*zeta_4*iter_int([f2b, f2a])-4/3*
zeta_3*iter_int([f2b, f2a, f2a])+2*zeta_4*iter_int([f2b, f2b])-4/3*zeta_3*
iter_int([f2b, f2a, f2b])-4/3*zeta_3*iter_int([f2b, f2b, f2a])-4/3*zeta_3*
iter_int([f2b, f2b, f2b])-36*zeta_5*iter_int([f2a])+2*zeta_4*iter_int([f2a, 
f2a])-4/3*zeta_3*iter_int([f2a, f2a, f2a])+2*zeta_4*iter_int([f2a, f2b])-4/3*
zeta_3*iter_int([f2a, f2a, f2b])-4/3*zeta_3*iter_int([f2a, f2b, f2a])-4/3*
zeta_3*iter_int([f2a, f2b, f2b])-17/2*zeta_4*iter_int([f2b, f0])+22/3*zeta_3*
iter_int([f2b, f0, f2a])+22/3*zeta_3*iter_int([f2b, f2a, f0])+22/3*zeta_3*
iter_int([f2b, f2b, f0])-44/3*zeta_3*iter_int([f2b, f0, f2b])-4/3*zeta_3*
iter_int([f2b, f0, f4b])-17/2*zeta_4*iter_int([f2a, f0])+22/3*zeta_3*iter_int(
[f2a, f0, f2a])+22/3*zeta_3*iter_int([f2a, f2a, f0])+22/3*zeta_3*iter_int([f2a
, f2b, f0])-44/3*zeta_3*iter_int([f2a, f0, f2b])-4/3*zeta_3*iter_int([f2a, f0,
f4b])+2*zeta_4*iter_int([f0, f4b])+22/3*zeta_3*iter_int([f0, f4b, f0])-4/3*
zeta_3*iter_int([f0, f4b, f2b])-4/3*zeta_3*iter_int([f0, f4b, f2a])+78*zeta_5*
iter_int([f0])-17/2*zeta_4*iter_int([f0, f2a])+22/3*zeta_3*iter_int([f0, f2a,
f2a])+17*zeta_4*iter_int([f0, f2b])-44/3*zeta_3*iter_int([f0, f2a, f2b])-44/3*
zeta_3*iter_int([f0, f2b, f2a])+88/3*zeta_3*iter_int([f0, f2b, f2b])+8/3*
zeta_3*iter_int([f0, f2b, f4b])-4/3*zeta_3*iter_int([f0, f2a, f4b])+4/3*zeta_3
*iter_int([f0, f0, f6])+2*zeta_2*iter_int([f0, f4b, f0, f0])-4*zeta_2*iter_int
([f0, f2b, f0, f2a])+2*zeta_2*iter_int([f0, f0, f2a, f2a])+2*zeta_2*iter_int([
f0, f2a, f0, f2b])+8*zeta_2*iter_int([f0, f2b, f2b, f0])-4*zeta_2*iter_int([f0
, f2b, f2a, f0])+3*zeta_2*iter_int([f0, f2b, f0, f4a])-4*zeta_2*iter_int([f0,
f2b, f0, f2b])-3/2*zeta_2*iter_int([f0, f2a, f0, f4a])+39/2*zeta_4*iter_int([
f0, f0])-32/3*zeta_3*iter_int([f0, f0, f2a])-32/3*zeta_3*iter_int([f0, f2a, f0
])+64/3*zeta_3*iter_int([f0, f2b, f0])-32/3*zeta_3*iter_int([f0, f0, f2b])+22/
3*zeta_3*iter_int([f0, f0, f4b])+2*zeta_2*iter_int([f0, f2a, f0, f2a])+2*
zeta_2*iter_int([f0, f0, f2a, f2b])-3/2*zeta_2*iter_int([f0, f0, f2a, f4a])+2*
zeta_2*iter_int([f0, f0, f2b, f2a])+2*zeta_2*iter_int([f0, f0, f2b, f2b])-3/2*
zeta_2*iter_int([f0, f0, f2b, f4a])+2*zeta_2*iter_int([f0, f0, f4b, f0])+2*
zeta_2*iter_int([f0, f2a, f2a, f0])-4*zeta_2*iter_int([f0, f2a, f2b, f0])+2*
zeta_2*iter_int([f2a, f0, f2a, f0])-32/3*zeta_3*iter_int([f2a, f0, f0])+2*
zeta_2*iter_int([f2a, f0, f0, f2b])+2*zeta_2*iter_int([f2a, f2b, f0, f0])-3/2*
zeta_2*iter_int([f2a, f0, f0, f4a])+2*zeta_2*iter_int([f2a, f0, f0, f2a])+2*
zeta_2*iter_int([f2a, f2a, f0, f0])-4*zeta_2*iter_int([f2a, f0, f2b, f0])+2*
zeta_2*iter_int([f2b, f0, f2a, f0])-32/3*zeta_3*iter_int([f2b, f0, f0])+2*
zeta_2*iter_int([f2b, f0, f0, f2b])+2*zeta_2*iter_int([f2b, f2b, f0, f0])-3/2*
zeta_2*iter_int([f2b, f0, f0, f4a])+2*zeta_2*iter_int([f2b, f0, f0, f2a])+2*
zeta_2*iter_int([f2b, f2a, f0, f0])-4*zeta_2*iter_int([f2b, f0, f2b, f0]))*eps
^6,(2*iter_int([f2b, f0, f4a])+22/3*zeta_3+2*zeta_2*iter_int([f0])-iter_int([
f0, f2a, f4a])-iter_int([f0, f2b, f4a])-iter_int([f2a, f0, f4a]))*eps^3+eps^2*
iter_int([f0, f4a])+(17/2*zeta_4+32/3*zeta_3*iter_int([f0])-2*zeta_2*iter_int(
[f0, f2a])+iter_int([f0, f2a, f2a, f4a])+iter_int([f0, f2a, f2b, f4a])-2*
zeta_2*iter_int([f0, f2b])+iter_int([f0, f2b, f2a, f4a])+iter_int([f0, f2b, 
f2b, f4a])+3/2*zeta_2*iter_int([f0, f4a])+iter_int([f0, f4b, f0, f4a])-22/3*
zeta_3*iter_int([f2a])-2*zeta_2*iter_int([f2a, f0])+iter_int([f2a, f0, f2a, 
f4a])+iter_int([f2a, f0, f2b, f4a])+iter_int([f2a, f2a, f0, f4a])-2*iter_int([
f2a, f2b, f0, f4a])+44/3*zeta_3*iter_int([f2b])+4*zeta_2*iter_int([f2b, f0])-2
*iter_int([f2b, f0, f2a, f4a])-2*iter_int([f2b, f0, f2b, f4a])-2*iter_int([f2b
, f2a, f0, f4a])+4*iter_int([f2b, f2b, f0, f4a])+4/3*zeta_3*iter_int([f4b])+
iter_int([f4b, f0, f0, f4a]))*eps^4+(-zeta_3*iter_int([f0, f4a])+78*zeta_5-
iter_int([f0, f2a, f2a, f2a, f4a])-iter_int([f0, f2a, f2a, f2b, f4a])-iter_int
([f0, f2a, f2b, f2a, f4a])-iter_int([f0, f2a, f2b, f2b, f4a])-iter_int([f0, 
f2a, f4b, f0, f4a])-iter_int([f0, f2b, f2a, f2a, f4a])-iter_int([f0, f2b, f2a,
f2b, f4a])-iter_int([f0, f2b, f2b, f2a, f4a])-iter_int([f0, f2b, f2b, f2b, f4a
])-iter_int([f0, f2b, f4b, f0, f4a])-iter_int([f0, f4b, f0, f2a, f4a])-
iter_int([f0, f4b, f0, f2b, f4a])-iter_int([f0, f4b, f2a, f0, f4a])+2*iter_int
([f0, f4b, f2b, f0, f4a])+iter_int([f0, f6, f0, f0, f4a])-iter_int([f2a, f0, 
f2a, f2a, f4a])-iter_int([f2a, f0, f2a, f2b, f4a])-iter_int([f2a, f0, f2b, f2a
, f4a])-iter_int([f2a, f0, f2b, f2b, f4a])-iter_int([f2a, f0, f4b, f0, f4a])-
iter_int([f2a, f2a, f0, f2a, f4a])-iter_int([f2a, f2a, f0, f2b, f4a])-iter_int
([f2a, f2a, f2a, f0, f4a])+2*iter_int([f2a, f2a, f2b, f0, f4a])+2*iter_int([
f2a, f2b, f0, f2a, f4a])+2*iter_int([f2a, f2b, f0, f2b, f4a])+2*iter_int([f2a,
f2b, f2a, f0, f4a])-4*iter_int([f2a, f2b, f2b, f0, f4a])-iter_int([f2a, f4b, 
f0, f0, f4a])+2*iter_int([f2b, f0, f2a, f2a, f4a])+2*iter_int([f2b, f0, f2a, 
f2b, f4a])+2*iter_int([f2b, f0, f2b, f2a, f4a])+2*iter_int([f2b, f0, f2b, f2b,
f4a])+2*iter_int([f2b, f0, f4b, f0, f4a])+2*iter_int([f2b, f2a, f0, f2a, f4a])
+2*iter_int([f2b, f2a, f0, f2b, f4a])+2*iter_int([f2b, f2a, f2a, f0, f4a])-4*
iter_int([f2b, f2a, f2b, f0, f4a])-4*iter_int([f2b, f2b, f0, f2a, f4a])-4*
iter_int([f2b, f2b, f0, f2b, f4a])-4*iter_int([f2b, f2b, f2a, f0, f4a])+8*
iter_int([f2b, f2b, f2b, f0, f4a])+2*iter_int([f2b, f4b, f0, f0, f4a])-
iter_int([f4b, f0, f0, f2a, f4a])-iter_int([f4b, f0, f0, f2b, f4a])-iter_int([
f4b, f0, f2a, f0, f4a])+2*iter_int([f4b, f0, f2b, f0, f4a])-iter_int([f4b, f2a
, f0, f0, f4a])-iter_int([f4b, f2b, f0, f0, f4a])-15*zeta_2*zeta_3+22/3*zeta_3
*iter_int([f2a, f2a])-44/3*zeta_3*iter_int([f2a, f2b])-17/2*zeta_4*iter_int([
f2a])+17*zeta_4*iter_int([f2b])-44/3*zeta_3*iter_int([f2b, f2a])+88/3*zeta_3*
iter_int([f2b, f2b])+39/2*zeta_4*iter_int([f0])-32/3*zeta_3*iter_int([f0, f2a]
)-32/3*zeta_3*iter_int([f0, f2b])+22/3*zeta_3*iter_int([f0, f4b])-32/3*zeta_3*
iter_int([f2a, f0])+64/3*zeta_3*iter_int([f2b, f0])-4/3*zeta_3*iter_int([f4b,
f2b])-4/3*zeta_3*iter_int([f4b, f2a])-4/3*zeta_3*iter_int([f2a, f4b])+8/3*
zeta_3*iter_int([f2b, f4b])+22/3*zeta_3*iter_int([f4b, f0])+2*zeta_4*iter_int(
[f4b])+4/3*zeta_3*iter_int([f0, f6])+2*zeta_2*iter_int([f0, f2a, f2a])+2*
zeta_2*iter_int([f0, f2a, f2b])-3/2*zeta_2*iter_int([f0, f2a, f4a])+2*zeta_2*
iter_int([f0, f2b, f2a])+2*zeta_2*iter_int([f0, f2b, f2b])-3/2*zeta_2*iter_int
([f0, f2b, f4a])+2*zeta_2*iter_int([f0, f4b, f0])+2*zeta_2*iter_int([f2a, f0,
f2a])+2*zeta_2*iter_int([f2a, f0, f2b])-3/2*zeta_2*iter_int([f2a, f0, f4a])+2*
zeta_2*iter_int([f2a, f2a, f0])-4*zeta_2*iter_int([f2a, f2b, f0])-4*zeta_2*
iter_int([f2b, f0, f2a])-4*zeta_2*iter_int([f2b, f0, f2b])+3*zeta_2*iter_int([
f2b, f0, f4a])-4*zeta_2*iter_int([f2b, f2a, f0])+8*zeta_2*iter_int([f2b, f2b,
f0])+2*zeta_2*iter_int([f4b, f0, f0]))*eps^5+(zeta_3*iter_int([f2a, f0, f4a])+
zeta_3*iter_int([f0, f2b, f4a])+zeta_3*iter_int([f0, f2a, f4a])+2157/16*zeta_6
+iter_int([f0, f2a, f2a, f2a, f2a, f4a])+iter_int([f0, f2a, f2a, f2a, f2b, f4a
])+iter_int([f0, f2a, f2a, f2b, f2a, f4a])+iter_int([f0, f2a, f2a, f2b, f2b, 
f4a])+iter_int([f0, f2a, f2a, f4b, f0, f4a])+iter_int([f0, f2a, f2b, f2a, f2a,
f4a])+iter_int([f0, f2a, f2b, f2a, f2b, f4a])+iter_int([f0, f2a, f2b, f2b, f2a
, f4a])+iter_int([f0, f2a, f2b, f2b, f2b, f4a])+iter_int([f0, f2a, f2b, f4b, 
f0, f4a])+iter_int([f0, f2a, f4b, f0, f2a, f4a])+iter_int([f0, f2a, f4b, f0, 
f2b, f4a])+iter_int([f0, f2a, f4b, f2a, f0, f4a])-2*iter_int([f0, f2a, f4b, 
f2b, f0, f4a])-iter_int([f0, f2a, f6, f0, f0, f4a])+iter_int([f0, f2b, f2a, 
f2a, f2a, f4a])+iter_int([f0, f2b, f2a, f2a, f2b, f4a])+iter_int([f0, f2b, f2a
, f2b, f2a, f4a])+iter_int([f0, f2b, f2a, f2b, f2b, f4a])+iter_int([f0, f2b, 
f2a, f4b, f0, f4a])+iter_int([f0, f2b, f2b, f2a, f2a, f4a])+iter_int([f0, f2b,
f2b, f2a, f2b, f4a])+iter_int([f0, f2b, f2b, f2b, f2a, f4a])+iter_int([f0, f2b
, f2b, f2b, f2b, f4a])+iter_int([f0, f2b, f2b, f4b, f0, f4a])+iter_int([f0, 
f2b, f4b, f0, f2a, f4a])+iter_int([f0, f2b, f4b, f0, f2b, f4a])+iter_int([f0,
f2b, f4b, f2a, f0, f4a])-2*iter_int([f0, f2b, f4b, f2b, f0, f4a])-iter_int([f0
, f2b, f6, f0, f0, f4a])+iter_int([f0, f4b, f0, f2a, f2a, f4a])+iter_int([f0,
f4b, f0, f2a, f2b, f4a])+iter_int([f0, f4b, f0, f2b, f2a, f4a])+iter_int([f0,
f4b, f0, f2b, f2b, f4a])+iter_int([f0, f4b, f0, f4b, f0, f4a])+iter_int([f0, 
f4b, f2a, f0, f2a, f4a])+iter_int([f0, f4b, f2a, f0, f2b, f4a])+iter_int([f0,
f4b, f2a, f2a, f0, f4a])-2*iter_int([f0, f4b, f2a, f2b, f0, f4a])-2*iter_int([
f0, f4b, f2b, f0, f2a, f4a])-2*iter_int([f0, f4b, f2b, f0, f2b, f4a])-2*
iter_int([f0, f4b, f2b, f2a, f0, f4a])+4*iter_int([f0, f4b, f2b, f2b, f0, f4a]
)+iter_int([f0, f4b, f4b, f0, f0, f4a])-iter_int([f0, f6, f0, f0, f2a, f4a])-
iter_int([f0, f6, f0, f0, f2b, f4a])-iter_int([f0, f6, f0, f2a, f0, f4a])+2*
iter_int([f0, f6, f0, f2b, f0, f4a])-iter_int([f0, f6, f2a, f0, f0, f4a])-
iter_int([f0, f6, f2b, f0, f0, f4a])+iter_int([f2a, f0, f2a, f2a, f2a, f4a])+
iter_int([f2a, f0, f2a, f2a, f2b, f4a])+iter_int([f2a, f0, f2a, f2b, f2a, f4a]
)+iter_int([f2a, f0, f2a, f2b, f2b, f4a])+iter_int([f2a, f0, f2a, f4b, f0, f4a
])+iter_int([f2a, f0, f2b, f2a, f2a, f4a])+iter_int([f2a, f0, f2b, f2a, f2b, 
f4a])+iter_int([f2a, f0, f2b, f2b, f2a, f4a])+iter_int([f2a, f0, f2b, f2b, f2b
, f4a])+iter_int([f2a, f0, f2b, f4b, f0, f4a])+iter_int([f2a, f0, f4b, f0, f2a
, f4a])+iter_int([f2a, f0, f4b, f0, f2b, f4a])+iter_int([f2a, f0, f4b, f2a, f0
, f4a])-2*iter_int([f2a, f0, f4b, f2b, f0, f4a])-iter_int([f2a, f0, f6, f0, f0
, f4a])+iter_int([f2a, f2a, f0, f2a, f2a, f4a])+iter_int([f2a, f2a, f0, f2a, 
f2b, f4a])+iter_int([f2a, f2a, f0, f2b, f2a, f4a])+iter_int([f2a, f2a, f0, f2b
, f2b, f4a])+iter_int([f2a, f2a, f0, f4b, f0, f4a])+iter_int([f2a, f2a, f2a, 
f0, f2a, f4a])+iter_int([f2a, f2a, f2a, f0, f2b, f4a])+iter_int([f2a, f2a, f2a
, f2a, f0, f4a])-2*iter_int([f2a, f2a, f2a, f2b, f0, f4a])-2*iter_int([f2a, 
f2a, f2b, f0, f2a, f4a])-2*iter_int([f2a, f2a, f2b, f0, f2b, f4a])-2*iter_int(
[f2a, f2a, f2b, f2a, f0, f4a])+4*iter_int([f2a, f2a, f2b, f2b, f0, f4a])+
iter_int([f2a, f2a, f4b, f0, f0, f4a])-2*iter_int([f2a, f2b, f0, f2a, f2a, f4a
])-2*iter_int([f2a, f2b, f0, f2a, f2b, f4a])-2*iter_int([f2a, f2b, f0, f2b, 
f2a, f4a])-2*iter_int([f2a, f2b, f0, f2b, f2b, f4a])-2*iter_int([f2a, f2b, f0,
f4b, f0, f4a])-2*iter_int([f2a, f2b, f2a, f0, f2a, f4a])-2*iter_int([f2a, f2b,
f2a, f0, f2b, f4a])-2*iter_int([f2a, f2b, f2a, f2a, f0, f4a])+4*iter_int([f2a,
f2b, f2a, f2b, f0, f4a])+4*iter_int([f2a, f2b, f2b, f0, f2a, f4a])+4*iter_int(
[f2a, f2b, f2b, f0, f2b, f4a])+4*iter_int([f2a, f2b, f2b, f2a, f0, f4a])-8*
iter_int([f2a, f2b, f2b, f2b, f0, f4a])-2*iter_int([f2a, f2b, f4b, f0, f0, f4a
])+iter_int([f2a, f4b, f0, f0, f2a, f4a])+iter_int([f2a, f4b, f0, f0, f2b, f4a
])+iter_int([f2a, f4b, f0, f2a, f0, f4a])-2*iter_int([f2a, f4b, f0, f2b, f0, 
f4a])+iter_int([f2a, f4b, f2a, f0, f0, f4a])+iter_int([f2a, f4b, f2b, f0, f0,
f4a])-2*iter_int([f2b, f0, f2a, f2a, f2a, f4a])-2*iter_int([f2b, f0, f2a, f2a,
f2b, f4a])-2*iter_int([f2b, f0, f2a, f2b, f2a, f4a])-2*iter_int([f2b, f0, f2a,
f2b, f2b, f4a])-2*iter_int([f2b, f0, f2a, f4b, f0, f4a])-2*iter_int([f2b, f0,
f2b, f2a, f2a, f4a])-2*iter_int([f2b, f0, f2b, f2a, f2b, f4a])-2*iter_int([f2b
, f0, f2b, f2b, f2a, f4a])-2*iter_int([f2b, f0, f2b, f2b, f2b, f4a])-2*
iter_int([f2b, f0, f2b, f4b, f0, f4a])-2*iter_int([f2b, f0, f4b, f0, f2a, f4a]
)-2*iter_int([f2b, f0, f4b, f0, f2b, f4a])-2*iter_int([f2b, f0, f4b, f2a, f0,
f4a])+4*iter_int([f2b, f0, f4b, f2b, f0, f4a])+2*iter_int([f2b, f0, f6, f0, f0
, f4a])-2*iter_int([f2b, f2a, f0, f2a, f2a, f4a])-2*iter_int([f2b, f2a, f0, 
f2a, f2b, f4a])-2*iter_int([f2b, f2a, f0, f2b, f2a, f4a])-2*iter_int([f2b, f2a
, f0, f2b, f2b, f4a])-2*iter_int([f2b, f2a, f0, f4b, f0, f4a])-2*iter_int([f2b
, f2a, f2a, f0, f2a, f4a])-2*iter_int([f2b, f2a, f2a, f0, f2b, f4a])-2*
iter_int([f2b, f2a, f2a, f2a, f0, f4a])+4*iter_int([f2b, f2a, f2a, f2b, f0, 
f4a])+4*iter_int([f2b, f2a, f2b, f0, f2a, f4a])+4*iter_int([f2b, f2a, f2b, f0,
f2b, f4a])+4*iter_int([f2b, f2a, f2b, f2a, f0, f4a])-8*iter_int([f2b, f2a, f2b
, f2b, f0, f4a])-2*iter_int([f2b, f2a, f4b, f0, f0, f4a])+4*iter_int([f2b, f2b
, f0, f2a, f2a, f4a])+4*iter_int([f2b, f2b, f0, f2a, f2b, f4a])+4*iter_int([
f2b, f2b, f0, f2b, f2a, f4a])+4*iter_int([f2b, f2b, f0, f2b, f2b, f4a])+4*
iter_int([f2b, f2b, f0, f4b, f0, f4a])+4*iter_int([f2b, f2b, f2a, f0, f2a, f4a
])+4*iter_int([f2b, f2b, f2a, f0, f2b, f4a])+4*iter_int([f2b, f2b, f2a, f2a, 
f0, f4a])-8*iter_int([f2b, f2b, f2a, f2b, f0, f4a])-8*iter_int([f2b, f2b, f2b,
f0, f2a, f4a])-8*iter_int([f2b, f2b, f2b, f0, f2b, f4a])-8*iter_int([f2b, f2b,
f2b, f2a, f0, f4a])+16*iter_int([f2b, f2b, f2b, f2b, f0, f4a])+4*iter_int([f2b
, f2b, f4b, f0, f0, f4a])-2*iter_int([f2b, f4b, f0, f0, f2a, f4a])-2*iter_int(
[f2b, f4b, f0, f0, f2b, f4a])-2*iter_int([f2b, f4b, f0, f2a, f0, f4a])+4*
iter_int([f2b, f4b, f0, f2b, f0, f4a])-2*iter_int([f2b, f4b, f2a, f0, f0, f4a]
)-2*iter_int([f2b, f4b, f2b, f0, f0, f4a])+iter_int([f4b, f0, f0, f2a, f2a, 
f4a])+iter_int([f4b, f0, f0, f2a, f2b, f4a])+iter_int([f4b, f0, f0, f2b, f2a,
f4a])+iter_int([f4b, f0, f0, f2b, f2b, f4a])+iter_int([f4b, f0, f0, f4b, f0, 
f4a])+iter_int([f4b, f0, f2a, f0, f2a, f4a])+iter_int([f4b, f0, f2a, f0, f2b,
f4a])+iter_int([f4b, f0, f2a, f2a, f0, f4a])-2*iter_int([f4b, f0, f2a, f2b, f0
, f4a])-2*iter_int([f4b, f0, f2b, f0, f2a, f4a])-2*iter_int([f4b, f0, f2b, f0,
f2b, f4a])-2*iter_int([f4b, f0, f2b, f2a, f0, f4a])+4*iter_int([f4b, f0, f2b,
f2b, f0, f4a])+iter_int([f4b, f0, f4b, f0, f0, f4a])+iter_int([f4b, f2a, f0, 
f0, f2a, f4a])+iter_int([f4b, f2a, f0, f0, f2b, f4a])+iter_int([f4b, f2a, f0,
f2a, f0, f4a])-2*iter_int([f4b, f2a, f0, f2b, f0, f4a])+iter_int([f4b, f2a, 
f2a, f0, f0, f4a])+iter_int([f4b, f2a, f2b, f0, f0, f4a])+iter_int([f4b, f2b,
f0, f0, f2a, f4a])+iter_int([f4b, f2b, f0, f0, f2b, f4a])+iter_int([f4b, f2b,
f0, f2a, f0, f4a])-2*iter_int([f4b, f2b, f0, f2b, f0, f4a])+iter_int([f4b, f2b
, f2a, f0, f0, f4a])+iter_int([f4b, f2b, f2b, f0, f0, f4a])-136*zeta_3^2-8*
zeta_2*zeta_3*iter_int([f4b])+15*zeta_2*zeta_3*iter_int([f2a])-30*zeta_2*
zeta_3*iter_int([f2b])-11*zeta_2*zeta_3*iter_int([f0])+156*zeta_5*iter_int([
f2b])-17*zeta_4*iter_int([f2b, f2a])+44/3*zeta_3*iter_int([f2b, f2a, f2a])+34*
zeta_4*iter_int([f2b, f2b])-88/3*zeta_3*iter_int([f2b, f2a, f2b])-88/3*zeta_3*
iter_int([f2b, f2b, f2a])+176/3*zeta_3*iter_int([f2b, f2b, f2b])-78*zeta_5*
iter_int([f2a])+17/2*zeta_4*iter_int([f2a, f2a])-22/3*zeta_3*iter_int([f2a, 
f2a, f2a])-17*zeta_4*iter_int([f2a, f2b])+44/3*zeta_3*iter_int([f2a, f2a, f2b]
)+44/3*zeta_3*iter_int([f2a, f2b, f2a])-88/3*zeta_3*iter_int([f2a, f2b, f2b])+
39*zeta_4*iter_int([f2b, f0])-64/3*zeta_3*iter_int([f2b, f0, f2a])-64/3*zeta_3
*iter_int([f2b, f2a, f0])+128/3*zeta_3*iter_int([f2b, f2b, f0])-64/3*zeta_3*
iter_int([f2b, f0, f2b])+44/3*zeta_3*iter_int([f2b, f0, f4b])-39/2*zeta_4*
iter_int([f2a, f0])+32/3*zeta_3*iter_int([f2a, f0, f2a])+32/3*zeta_3*iter_int(
[f2a, f2a, f0])-64/3*zeta_3*iter_int([f2a, f2b, f0])+32/3*zeta_3*iter_int([f2a
, f0, f2b])-22/3*zeta_3*iter_int([f2a, f0, f4b])+17/2*zeta_4*iter_int([f0, f4b
])+32/3*zeta_3*iter_int([f0, f4b, f0])+44/3*zeta_3*iter_int([f0, f4b, f2b])-22
/3*zeta_3*iter_int([f0, f4b, f2a])+72*zeta_5*iter_int([f0])-39/2*zeta_4*
iter_int([f0, f2a])+32/3*zeta_3*iter_int([f0, f2a, f2a])-39/2*zeta_4*iter_int(
[f0, f2b])+32/3*zeta_3*iter_int([f0, f2a, f2b])+32/3*zeta_3*iter_int([f0, f2b,
f2a])+32/3*zeta_3*iter_int([f0, f2b, f2b])-22/3*zeta_3*iter_int([f0, f2b, f4b]
)-22/3*zeta_3*iter_int([f0, f2a, f4b])-22/3*zeta_3*iter_int([f4b, f2b, f0])-2*
zeta_4*iter_int([f4b, f2b])-22/3*zeta_3*iter_int([f4b, f2a, f0])+4/3*zeta_3*
iter_int([f4b, f2a, f2a])-22/3*zeta_3*iter_int([f4b, f0, f2a])-2*zeta_4*
iter_int([f4b, f2a])+17/2*zeta_4*iter_int([f4b, f0])+36*zeta_5*iter_int([f4b])
-8/3*zeta_3*iter_int([f2b, f4b, f2b])-8/3*zeta_3*iter_int([f2b, f4b, f2a])+44/
3*zeta_3*iter_int([f2b, f4b, f0])+4*zeta_4*iter_int([f2b, f4b])+16/3*zeta_3*
iter_int([f2b, f2b, f4b])-8/3*zeta_3*iter_int([f2b, f2a, f4b])+4/3*zeta_3*
iter_int([f4b, f2a, f2b])+44/3*zeta_3*iter_int([f4b, f0, f2b])+4/3*zeta_3*
iter_int([f4b, f0, f4b])+4/3*zeta_3*iter_int([f4b, f2b, f2a])+4/3*zeta_3*
iter_int([f4b, f2b, f2b])+4/3*zeta_3*iter_int([f2a, f4b, f2b])+4/3*zeta_3*
iter_int([f2a, f4b, f2a])-22/3*zeta_3*iter_int([f2a, f4b, f0])-2*zeta_4*
iter_int([f2a, f4b])-8/3*zeta_3*iter_int([f2a, f2b, f4b])+4/3*zeta_3*iter_int(
[f2a, f2a, f4b])+4*zeta_2*iter_int([f2b, f0, f2b, f2b])-3*zeta_2*iter_int([f2b
, f0, f2b, f4a])+4*zeta_2*iter_int([f2b, f0, f4b, f0])+4*zeta_2*iter_int([f2b,
f2a, f2a, f0])+4*zeta_2*iter_int([f2b, f4b, f0, f0])-8*zeta_2*iter_int([f2b, 
f2b, f0, f2a])-2*zeta_3*iter_int([f2b, f0, f4a])+4*zeta_2*iter_int([f2b, f0, 
f2a, f2b])-3*zeta_2*iter_int([f2b, f0, f2a, f4a])+4*zeta_2*iter_int([f2b, f0,
f2b, f2a])+4*zeta_2*iter_int([f2b, f2a, f0, f2a])-8*zeta_2*iter_int([f2b, f2b,
f2a, f0])+6*zeta_2*iter_int([f2b, f2b, f0, f4a])-8*zeta_2*iter_int([f2b, f2b,
f0, f2b])-3*zeta_2*iter_int([f2b, f2a, f0, f4a])+4*zeta_2*iter_int([f2b, f0, 
f2a, f2a])+4*zeta_2*iter_int([f2b, f2a, f0, f2b])+8/3*zeta_3*iter_int([f2b, f0
, f6])+16*zeta_2*iter_int([f2b, f2b, f2b, f0])+3/2*zeta_2*iter_int([f2a, f0, 
f2a, f4a])-2*zeta_2*iter_int([f2a, f0, f2b, f2a])-2*zeta_2*iter_int([f2a, f0,
f2b, f2b])+3/2*zeta_2*iter_int([f2a, f0, f2b, f4a])-2*zeta_2*iter_int([f2a, f0
, f4b, f0])-2*zeta_2*iter_int([f2a, f2a, f2a, f0])+4*zeta_2*iter_int([f2a, f2a
, f2b, f0])-2*zeta_2*iter_int([f2a, f2a, f0, f2a])+4*zeta_2*iter_int([f2a, f2b
, f2a, f0])-3*zeta_2*iter_int([f2a, f2b, f0, f4a])+4*zeta_2*iter_int([f2a, f2b
, f0, f2b])+3/2*zeta_2*iter_int([f2a, f2a, f0, f4a])-2*zeta_2*iter_int([f2a, 
f0, f2a, f2a])-2*zeta_2*iter_int([f2a, f2a, f0, f2b])-4/3*zeta_3*iter_int([f2a
, f0, f6])-8*zeta_2*iter_int([f2a, f2b, f2b, f0])-2*zeta_2*iter_int([f2a, f4b,
f0, f0])+4*zeta_2*iter_int([f2a, f2b, f0, f2a])-2*zeta_2*iter_int([f2a, f0, 
f2a, f2b])-4/3*zeta_3*iter_int([f0, f2b, f6])-2*zeta_2*iter_int([f0, f2b, f2a,
f2a])-2*zeta_2*iter_int([f0, f2b, f2a, f2b])-2*zeta_2*iter_int([f0, f2a, f2a,
f2a])+3/2*zeta_2*iter_int([f0, f2a, f2a, f4a])+57/16*zeta_4*iter_int([f0, f4a]
)-2*zeta_2*iter_int([f0, f2a, f2b, f2b])+3/2*zeta_2*iter_int([f0, f2a, f2b, 
f4a])-2*zeta_2*iter_int([f0, f2a, f4b, f0])+3/2*zeta_2*iter_int([f0, f2b, f2a,
f4a])-2*zeta_2*iter_int([f0, f2b, f2b, f2a])-2*zeta_2*iter_int([f0, f2b, f2b,
f2b])+3/2*zeta_2*iter_int([f0, f2b, f2b, f4a])-2*zeta_2*iter_int([f0, f2b, f4b
, f0])-2*zeta_2*iter_int([f0, f4b, f0, f2b])+3/2*zeta_2*iter_int([f0, f4b, f0,
f4a])-2*zeta_2*iter_int([f0, f4b, f2a, f0])+4*zeta_2*iter_int([f0, f4b, f2b, 
f0])+4/3*zeta_3*iter_int([f0, f4b, f4b])+22/3*zeta_3*iter_int([f0, f6, f0])+2*
zeta_2*iter_int([f0, f6, f0, f0])-4/3*zeta_3*iter_int([f0, f6, f2a])-4/3*
zeta_3*iter_int([f0, f6, f2b])+2*zeta_4*iter_int([f0, f6])-2*zeta_2*iter_int([
f0, f2a, f2b, f2a])-2*zeta_2*iter_int([f0, f4b, f0, f2a])-2*zeta_2*iter_int([
f0, f2a, f2a, f2b])-4/3*zeta_3*iter_int([f0, f2a, f6])-8*zeta_2*iter_int([f2b,
f2a, f2b, f0])-2*zeta_2*iter_int([f4b, f0, f2a, f0])+32/3*zeta_3*iter_int([f4b
, f0, f0])-2*zeta_2*iter_int([f4b, f0, f0, f2b])-2*zeta_2*iter_int([f4b, f2b,
f0, f0])+3/2*zeta_2*iter_int([f4b, f0, f0, f4a])-2*zeta_2*iter_int([f4b, f0, 
f0, f2a])-2*zeta_2*iter_int([f4b, f2a, f0, f0])+4*zeta_2*iter_int([f4b, f0, 
f2b, f0]))*eps^6,eps*iter_int([f4a])+(iter_int([f4b, f0, f4a])-2*zeta_2*
iter_int([f2b])+iter_int([f2b, f2a, f4a])+iter_int([f2b, f2b, f4a])+32/3*
zeta_3+3/2*zeta_2*iter_int([f4a])-2*zeta_2*iter_int([f2a])+iter_int([f2a, f2a,
f4a])+iter_int([f2a, f2b, f4a]))*eps^3+(2*zeta_2-iter_int([f2a, f4a])-iter_int
([f2b, f4a]))*eps^2+(39/2*zeta_4-zeta_3*iter_int([f4a])-iter_int([f2a, f2a, 
f2a, f4a])-iter_int([f2a, f2a, f2b, f4a])-iter_int([f2a, f2b, f2a, f4a])-
iter_int([f2a, f2b, f2b, f4a])-iter_int([f2a, f4b, f0, f4a])-iter_int([f2b, 
f2a, f2a, f4a])-iter_int([f2b, f2a, f2b, f4a])-iter_int([f2b, f2b, f2a, f4a])-
iter_int([f2b, f2b, f2b, f4a])-iter_int([f2b, f4b, f0, f4a])-iter_int([f4b, f0
, f2a, f4a])-iter_int([f4b, f0, f2b, f4a])-iter_int([f4b, f2a, f0, f4a])+2*
iter_int([f4b, f2b, f0, f4a])+iter_int([f6, f0, f0, f4a])-32/3*zeta_3*iter_int
([f2a])-32/3*zeta_3*iter_int([f2b])+22/3*zeta_3*iter_int([f4b])+2*zeta_2*
iter_int([f2a, f2a])+2*zeta_2*iter_int([f2a, f2b])-3/2*zeta_2*iter_int([f2a, 
f4a])+2*zeta_2*iter_int([f2b, f2a])+2*zeta_2*iter_int([f2b, f2b])-3/2*zeta_2*
iter_int([f2b, f4a])+4/3*zeta_3*iter_int([f6])+2*zeta_2*iter_int([f4b, f0]))*
eps^4+(zeta_3*iter_int([f2a, f4a])+zeta_3*iter_int([f2b, f4a])+72*zeta_5+
iter_int([f2a, f2a, f2a, f2a, f4a])+iter_int([f2a, f2a, f2a, f2b, f4a])+
iter_int([f2a, f2a, f2b, f2a, f4a])+iter_int([f2a, f2a, f2b, f2b, f4a])+
iter_int([f2a, f2a, f4b, f0, f4a])+iter_int([f2a, f2b, f2a, f2a, f4a])+
iter_int([f2a, f2b, f2a, f2b, f4a])+iter_int([f2a, f2b, f2b, f2a, f4a])+
iter_int([f2a, f2b, f2b, f2b, f4a])+iter_int([f2a, f2b, f4b, f0, f4a])+
iter_int([f2a, f4b, f0, f2a, f4a])+iter_int([f2a, f4b, f0, f2b, f4a])+iter_int
([f2a, f4b, f2a, f0, f4a])-2*iter_int([f2a, f4b, f2b, f0, f4a])-iter_int([f2a,
f6, f0, f0, f4a])+iter_int([f2b, f2a, f2a, f2a, f4a])+iter_int([f2b, f2a, f2a,
f2b, f4a])+iter_int([f2b, f2a, f2b, f2a, f4a])+iter_int([f2b, f2a, f2b, f2b, 
f4a])+iter_int([f2b, f2a, f4b, f0, f4a])+iter_int([f2b, f2b, f2a, f2a, f4a])+
iter_int([f2b, f2b, f2a, f2b, f4a])+iter_int([f2b, f2b, f2b, f2a, f4a])+
iter_int([f2b, f2b, f2b, f2b, f4a])+iter_int([f2b, f2b, f4b, f0, f4a])+
iter_int([f2b, f4b, f0, f2a, f4a])+iter_int([f2b, f4b, f0, f2b, f4a])+iter_int
([f2b, f4b, f2a, f0, f4a])-2*iter_int([f2b, f4b, f2b, f0, f4a])-iter_int([f2b,
f6, f0, f0, f4a])-iter_int([f6, f0, f0, f2a, f4a])-iter_int([f6, f0, f0, f2b,
f4a])-iter_int([f6, f0, f2a, f0, f4a])+2*iter_int([f6, f0, f2b, f0, f4a])-
iter_int([f6, f2a, f0, f0, f4a])-iter_int([f6, f2b, f0, f0, f4a])+iter_int([
f4b, f0, f2a, f2a, f4a])+iter_int([f4b, f0, f2a, f2b, f4a])+iter_int([f4b, f0,
f2b, f2a, f4a])+iter_int([f4b, f0, f2b, f2b, f4a])+iter_int([f4b, f0, f4b, f0,
f4a])+iter_int([f4b, f2a, f0, f2a, f4a])+iter_int([f4b, f2a, f0, f2b, f4a])+
iter_int([f4b, f2a, f2a, f0, f4a])-2*iter_int([f4b, f2a, f2b, f0, f4a])-2*
iter_int([f4b, f2b, f0, f2a, f4a])-2*iter_int([f4b, f2b, f0, f2b, f4a])-2*
iter_int([f4b, f2b, f2a, f0, f4a])+4*iter_int([f4b, f2b, f2b, f0, f4a])+
iter_int([f4b, f4b, f0, f0, f4a])-11*zeta_2*zeta_3+32/3*zeta_3*iter_int([f2a,
f2a])+32/3*zeta_3*iter_int([f2a, f2b])-39/2*zeta_4*iter_int([f2a])-39/2*zeta_4
*iter_int([f2b])+32/3*zeta_3*iter_int([f2b, f2a])+32/3*zeta_3*iter_int([f2b, 
f2b])+44/3*zeta_3*iter_int([f4b, f2b])-22/3*zeta_3*iter_int([f4b, f2a])-22/3*
zeta_3*iter_int([f2a, f4b])-22/3*zeta_3*iter_int([f2b, f4b])+32/3*zeta_3*
iter_int([f4b, f0])+17/2*zeta_4*iter_int([f4b])-4/3*zeta_3*iter_int([f6, f2b])
-4/3*zeta_3*iter_int([f6, f2a])+2*zeta_2*iter_int([f6, f0, f0])+22/3*zeta_3*
iter_int([f6, f0])+2*zeta_4*iter_int([f6])+4/3*zeta_3*iter_int([f4b, f4b])+4*
zeta_2*iter_int([f4b, f2b, f0])-2*zeta_2*iter_int([f4b, f2a, f0])+57/16*zeta_4
*iter_int([f4a])-4/3*zeta_3*iter_int([f2a, f6])-2*zeta_2*iter_int([f2a, f2a, 
f2a])-2*zeta_2*iter_int([f2a, f2a, f2b])+3/2*zeta_2*iter_int([f2a, f2a, f4a])-\
2*zeta_2*iter_int([f2a, f2b, f2a])-2*zeta_2*iter_int([f2a, f2b, f2b])+3/2*
zeta_2*iter_int([f2a, f2b, f4a])-2*zeta_2*iter_int([f2a, f4b, f0])-4/3*zeta_3*
iter_int([f2b, f6])-2*zeta_2*iter_int([f2b, f2a, f2a])-2*zeta_2*iter_int([f2b,
f2a, f2b])+3/2*zeta_2*iter_int([f2b, f2a, f4a])-2*zeta_2*iter_int([f2b, f2b, 
f2a])-2*zeta_2*iter_int([f2b, f2b, f2b])+3/2*zeta_2*iter_int([f2b, f2b, f4a])-\
2*zeta_2*iter_int([f2b, f4b, f0])-2*zeta_2*iter_int([f4b, f0, f2a])+3/2*zeta_2
*iter_int([f4b, f0, f4a])-2*zeta_2*iter_int([f4b, f0, f2b]))*eps^5+(4333/32*
zeta_6-iter_int([f2a, f2a, f2a, f2a, f2a, f4a])-iter_int([f2a, f2a, f2a, f2a,
f2b, f4a])-iter_int([f2a, f2a, f2a, f2b, f2a, f4a])-iter_int([f2a, f2a, f2a, 
f2b, f2b, f4a])-iter_int([f2a, f2a, f2a, f4b, f0, f4a])-iter_int([f2a, f2a, 
f2b, f2a, f2a, f4a])-iter_int([f2a, f2a, f2b, f2a, f2b, f4a])-iter_int([f2a, 
f2a, f2b, f2b, f2a, f4a])-iter_int([f2a, f2a, f2b, f2b, f2b, f4a])-iter_int([
f2a, f2a, f2b, f4b, f0, f4a])-iter_int([f2a, f2a, f4b, f0, f2a, f4a])-iter_int
([f2a, f2a, f4b, f0, f2b, f4a])-iter_int([f2a, f2a, f4b, f2a, f0, f4a])+2*
iter_int([f2a, f2a, f4b, f2b, f0, f4a])+iter_int([f2a, f2a, f6, f0, f0, f4a])-
iter_int([f2a, f2b, f2a, f2a, f2a, f4a])-iter_int([f2a, f2b, f2a, f2a, f2b, 
f4a])-iter_int([f2a, f2b, f2a, f2b, f2a, f4a])-iter_int([f2a, f2b, f2a, f2b, 
f2b, f4a])-iter_int([f2a, f2b, f2a, f4b, f0, f4a])-iter_int([f2a, f2b, f2b, 
f2a, f2a, f4a])-iter_int([f2a, f2b, f2b, f2a, f2b, f4a])-iter_int([f2a, f2b, 
f2b, f2b, f2a, f4a])-iter_int([f2a, f2b, f2b, f2b, f2b, f4a])-iter_int([f2a, 
f2b, f2b, f4b, f0, f4a])-iter_int([f2a, f2b, f4b, f0, f2a, f4a])-iter_int([f2a
, f2b, f4b, f0, f2b, f4a])-iter_int([f2a, f2b, f4b, f2a, f0, f4a])+2*iter_int(
[f2a, f2b, f4b, f2b, f0, f4a])+iter_int([f2a, f2b, f6, f0, f0, f4a])-iter_int(
[f2a, f4b, f0, f2a, f2a, f4a])-iter_int([f2a, f4b, f0, f2a, f2b, f4a])-
iter_int([f2a, f4b, f0, f2b, f2a, f4a])-iter_int([f2a, f4b, f0, f2b, f2b, f4a]
)-iter_int([f2a, f4b, f0, f4b, f0, f4a])-iter_int([f2a, f4b, f2a, f0, f2a, f4a
])-iter_int([f2a, f4b, f2a, f0, f2b, f4a])-iter_int([f2a, f4b, f2a, f2a, f0, 
f4a])+2*iter_int([f2a, f4b, f2a, f2b, f0, f4a])+2*iter_int([f2a, f4b, f2b, f0,
f2a, f4a])+2*iter_int([f2a, f4b, f2b, f0, f2b, f4a])+2*iter_int([f2a, f4b, f2b
, f2a, f0, f4a])-4*iter_int([f2a, f4b, f2b, f2b, f0, f4a])-iter_int([f2a, f4b,
f4b, f0, f0, f4a])+iter_int([f2a, f6, f0, f0, f2a, f4a])+iter_int([f2a, f6, f0
, f0, f2b, f4a])+iter_int([f2a, f6, f0, f2a, f0, f4a])-2*iter_int([f2a, f6, f0
, f2b, f0, f4a])+iter_int([f2a, f6, f2a, f0, f0, f4a])+iter_int([f2a, f6, f2b,
f0, f0, f4a])-iter_int([f2b, f2a, f2a, f2a, f2a, f4a])-iter_int([f2b, f2a, f2a
, f2a, f2b, f4a])-iter_int([f2b, f2a, f2a, f2b, f2a, f4a])-iter_int([f2b, f2a,
f2a, f2b, f2b, f4a])-iter_int([f2b, f2a, f2a, f4b, f0, f4a])-iter_int([f2b, 
f2a, f2b, f2a, f2a, f4a])-iter_int([f2b, f2a, f2b, f2a, f2b, f4a])-iter_int([
f2b, f2a, f2b, f2b, f2a, f4a])-iter_int([f2b, f2a, f2b, f2b, f2b, f4a])-
iter_int([f2b, f2a, f2b, f4b, f0, f4a])-iter_int([f2b, f2a, f4b, f0, f2a, f4a]
)-iter_int([f2b, f2a, f4b, f0, f2b, f4a])-iter_int([f2b, f2a, f4b, f2a, f0, 
f4a])+2*iter_int([f2b, f2a, f4b, f2b, f0, f4a])+iter_int([f2b, f2a, f6, f0, f0
, f4a])-iter_int([f2b, f2b, f2a, f2a, f2a, f4a])-iter_int([f2b, f2b, f2a, f2a,
f2b, f4a])-iter_int([f2b, f2b, f2a, f2b, f2a, f4a])-iter_int([f2b, f2b, f2a, 
f2b, f2b, f4a])-iter_int([f2b, f2b, f2a, f4b, f0, f4a])-iter_int([f2b, f2b, 
f2b, f2a, f2a, f4a])-iter_int([f2b, f2b, f2b, f2a, f2b, f4a])-iter_int([f2b, 
f2b, f2b, f2b, f2a, f4a])-iter_int([f2b, f2b, f2b, f2b, f2b, f4a])-iter_int([
f2b, f2b, f2b, f4b, f0, f4a])-iter_int([f2b, f2b, f4b, f0, f2a, f4a])-iter_int
([f2b, f2b, f4b, f0, f2b, f4a])-iter_int([f2b, f2b, f4b, f2a, f0, f4a])+2*
iter_int([f2b, f2b, f4b, f2b, f0, f4a])+iter_int([f2b, f2b, f6, f0, f0, f4a])-
iter_int([f2b, f4b, f0, f2a, f2a, f4a])-iter_int([f2b, f4b, f0, f2a, f2b, f4a]
)-iter_int([f2b, f4b, f0, f2b, f2a, f4a])-iter_int([f2b, f4b, f0, f2b, f2b, 
f4a])-iter_int([f2b, f4b, f0, f4b, f0, f4a])-iter_int([f2b, f4b, f2a, f0, f2a,
f4a])-iter_int([f2b, f4b, f2a, f0, f2b, f4a])-iter_int([f2b, f4b, f2a, f2a, f0
, f4a])+2*iter_int([f2b, f4b, f2a, f2b, f0, f4a])+2*iter_int([f2b, f4b, f2b, 
f0, f2a, f4a])+2*iter_int([f2b, f4b, f2b, f0, f2b, f4a])+2*iter_int([f2b, f4b,
f2b, f2a, f0, f4a])-4*iter_int([f2b, f4b, f2b, f2b, f0, f4a])-iter_int([f2b, 
f4b, f4b, f0, f0, f4a])+iter_int([f2b, f6, f0, f0, f2a, f4a])+iter_int([f2b, 
f6, f0, f0, f2b, f4a])+iter_int([f2b, f6, f0, f2a, f0, f4a])-2*iter_int([f2b,
f6, f0, f2b, f0, f4a])+iter_int([f2b, f6, f2a, f0, f0, f4a])+iter_int([f2b, f6
, f2b, f0, f0, f4a])-iter_int([f4b, f0, f2a, f2a, f2a, f4a])-iter_int([f4b, f0
, f2a, f2a, f2b, f4a])-iter_int([f4b, f0, f2a, f2b, f2a, f4a])-iter_int([f4b,
f0, f2a, f2b, f2b, f4a])-iter_int([f4b, f0, f2a, f4b, f0, f4a])-iter_int([f4b,
f0, f2b, f2a, f2a, f4a])-iter_int([f4b, f0, f2b, f2a, f2b, f4a])-iter_int([f4b
, f0, f2b, f2b, f2a, f4a])-iter_int([f4b, f0, f2b, f2b, f2b, f4a])-iter_int([
f4b, f0, f2b, f4b, f0, f4a])-iter_int([f4b, f0, f4b, f0, f2a, f4a])-iter_int([
f4b, f0, f4b, f0, f2b, f4a])-iter_int([f4b, f0, f4b, f2a, f0, f4a])+2*iter_int
([f4b, f0, f4b, f2b, f0, f4a])+iter_int([f4b, f0, f6, f0, f0, f4a])-iter_int([
f4b, f2a, f0, f2a, f2a, f4a])-iter_int([f4b, f2a, f0, f2a, f2b, f4a])-iter_int
([f4b, f2a, f0, f2b, f2a, f4a])-iter_int([f4b, f2a, f0, f2b, f2b, f4a])-
iter_int([f4b, f2a, f0, f4b, f0, f4a])-iter_int([f4b, f2a, f2a, f0, f2a, f4a])
-iter_int([f4b, f2a, f2a, f0, f2b, f4a])-iter_int([f4b, f2a, f2a, f2a, f0, f4a
])+2*iter_int([f4b, f2a, f2a, f2b, f0, f4a])+2*iter_int([f4b, f2a, f2b, f0, 
f2a, f4a])+2*iter_int([f4b, f2a, f2b, f0, f2b, f4a])+2*iter_int([f4b, f2a, f2b
, f2a, f0, f4a])-4*iter_int([f4b, f2a, f2b, f2b, f0, f4a])-iter_int([f4b, f2a,
f4b, f0, f0, f4a])+2*iter_int([f4b, f2b, f0, f2a, f2a, f4a])+2*iter_int([f4b,
f2b, f0, f2a, f2b, f4a])+2*iter_int([f4b, f2b, f0, f2b, f2a, f4a])+2*iter_int(
[f4b, f2b, f0, f2b, f2b, f4a])+2*iter_int([f4b, f2b, f0, f4b, f0, f4a])+2*
iter_int([f4b, f2b, f2a, f0, f2a, f4a])+2*iter_int([f4b, f2b, f2a, f0, f2b, 
f4a])+2*iter_int([f4b, f2b, f2a, f2a, f0, f4a])-4*iter_int([f4b, f2b, f2a, f2b
, f0, f4a])-4*iter_int([f4b, f2b, f2b, f0, f2a, f4a])-4*iter_int([f4b, f2b, 
f2b, f0, f2b, f4a])-4*iter_int([f4b, f2b, f2b, f2a, f0, f4a])+8*iter_int([f4b,
f2b, f2b, f2b, f0, f4a])+2*iter_int([f4b, f2b, f4b, f0, f0, f4a])-iter_int([
f4b, f4b, f0, f0, f2a, f4a])-iter_int([f4b, f4b, f0, f0, f2b, f4a])-iter_int([
f4b, f4b, f0, f2a, f0, f4a])+2*iter_int([f4b, f4b, f0, f2b, f0, f4a])-iter_int
([f4b, f4b, f2a, f0, f0, f4a])-iter_int([f4b, f4b, f2b, f0, f0, f4a])+iter_int
([f6, f0, f0, f2a, f2a, f4a])+iter_int([f6, f0, f0, f2a, f2b, f4a])+iter_int([
f6, f0, f0, f2b, f2a, f4a])+iter_int([f6, f0, f0, f2b, f2b, f4a])+iter_int([f6
, f0, f0, f4b, f0, f4a])+iter_int([f6, f0, f2a, f0, f2a, f4a])+iter_int([f6, 
f0, f2a, f0, f2b, f4a])+iter_int([f6, f0, f2a, f2a, f0, f4a])-2*iter_int([f6,
f0, f2a, f2b, f0, f4a])-2*iter_int([f6, f0, f2b, f0, f2a, f4a])-2*iter_int([f6
, f0, f2b, f0, f2b, f4a])-2*iter_int([f6, f0, f2b, f2a, f0, f4a])+4*iter_int([
f6, f0, f2b, f2b, f0, f4a])+iter_int([f6, f0, f4b, f0, f0, f4a])+iter_int([f6,
f2a, f0, f0, f2a, f4a])+iter_int([f6, f2a, f0, f0, f2b, f4a])+iter_int([f6, 
f2a, f0, f2a, f0, f4a])-2*iter_int([f6, f2a, f0, f2b, f0, f4a])+iter_int([f6,
f2a, f2a, f0, f0, f4a])+iter_int([f6, f2a, f2b, f0, f0, f4a])+iter_int([f6, 
f2b, f0, f0, f2a, f4a])+iter_int([f6, f2b, f0, f0, f2b, f4a])+iter_int([f6, 
f2b, f0, f2a, f0, f4a])-2*iter_int([f6, f2b, f0, f2b, f0, f4a])+iter_int([f6,
f2b, f2a, f0, f0, f4a])+iter_int([f6, f2b, f2b, f0, f0, f4a])-102*zeta_3^2-15*
zeta_2*zeta_3*iter_int([f4b])-3/2*zeta_2*zeta_3*iter_int([f4a])-8*zeta_2*
zeta_3*iter_int([f6])+11*zeta_2*zeta_3*iter_int([f2a])+11*zeta_2*zeta_3*
iter_int([f2b])-zeta_3*iter_int([f2b, f2b, f4a])-zeta_3*iter_int([f2b, f2a, 
f4a])-zeta_3*iter_int([f4b, f0, f4a])-zeta_3*iter_int([f2a, f2b, f4a])-zeta_3*
iter_int([f2a, f2a, f4a])-72*zeta_5*iter_int([f2b])+39/2*zeta_4*iter_int([f2b,
f2a])-32/3*zeta_3*iter_int([f2b, f2a, f2a])+39/2*zeta_4*iter_int([f2b, f2b])-\
32/3*zeta_3*iter_int([f2b, f2a, f2b])-32/3*zeta_3*iter_int([f2b, f2b, f2a])-32
/3*zeta_3*iter_int([f2b, f2b, f2b])-72*zeta_5*iter_int([f2a])+39/2*zeta_4*
iter_int([f2a, f2a])-32/3*zeta_3*iter_int([f2a, f2a, f2a])+39/2*zeta_4*
iter_int([f2a, f2b])-32/3*zeta_3*iter_int([f2a, f2a, f2b])-32/3*zeta_3*
iter_int([f2a, f2b, f2a])-32/3*zeta_3*iter_int([f2a, f2b, f2b])+64/3*zeta_3*
iter_int([f4b, f2b, f0])+17*zeta_4*iter_int([f4b, f2b])-32/3*zeta_3*iter_int([
f4b, f2a, f0])+22/3*zeta_3*iter_int([f4b, f2a, f2a])-32/3*zeta_3*iter_int([f4b
, f0, f2a])-17/2*zeta_4*iter_int([f4b, f2a])+39/2*zeta_4*iter_int([f4b, f0])+
78*zeta_5*iter_int([f4b])-44/3*zeta_3*iter_int([f2b, f4b, f2b])+22/3*zeta_3*
iter_int([f2b, f4b, f2a])-32/3*zeta_3*iter_int([f2b, f4b, f0])-17/2*zeta_4*
iter_int([f2b, f4b])+22/3*zeta_3*iter_int([f2b, f2b, f4b])+22/3*zeta_3*
iter_int([f2b, f2a, f4b])-44/3*zeta_3*iter_int([f4b, f2a, f2b])-32/3*zeta_3*
iter_int([f4b, f0, f2b])+22/3*zeta_3*iter_int([f4b, f0, f4b])-44/3*zeta_3*
iter_int([f4b, f2b, f2a])+88/3*zeta_3*iter_int([f4b, f2b, f2b])-44/3*zeta_3*
iter_int([f2a, f4b, f2b])+22/3*zeta_3*iter_int([f2a, f4b, f2a])-32/3*zeta_3*
iter_int([f2a, f4b, f0])-17/2*zeta_4*iter_int([f2a, f4b])+22/3*zeta_3*iter_int
([f2a, f2b, f4b])+22/3*zeta_3*iter_int([f2a, f2a, f4b])-3/5*zeta_5*iter_int([
f4a])+2*zeta_2*iter_int([f2a, f2a, f2a, f2a])-3/2*zeta_2*iter_int([f2a, f2a, 
f2a, f4a])-57/16*zeta_4*iter_int([f2a, f4a])+2*zeta_2*iter_int([f2a, f2a, f2b,
f2b])-3/2*zeta_2*iter_int([f2a, f2a, f2b, f4a])+2*zeta_2*iter_int([f2a, f2a, 
f4b, f0])-3/2*zeta_2*iter_int([f2a, f2b, f2a, f4a])+2*zeta_2*iter_int([f2a, 
f2b, f2b, f2a])+2*zeta_2*iter_int([f2a, f2b, f2b, f2b])-3/2*zeta_2*iter_int([
f2a, f2b, f2b, f4a])+2*zeta_2*iter_int([f2a, f2b, f4b, f0])+2*zeta_2*iter_int(
[f2a, f4b, f0, f2b])-3/2*zeta_2*iter_int([f2a, f4b, f0, f4a])+2*zeta_2*
iter_int([f2a, f4b, f2a, f0])-4*zeta_2*iter_int([f2a, f4b, f2b, f0])-4/3*
zeta_3*iter_int([f2a, f4b, f4b])-22/3*zeta_3*iter_int([f2a, f6, f0])-2*zeta_2*
iter_int([f2a, f6, f0, f0])+4/3*zeta_3*iter_int([f2a, f6, f2a])+4/3*zeta_3*
iter_int([f2a, f6, f2b])-2*zeta_4*iter_int([f2b, f6])+2*zeta_2*iter_int([f2b,
f2a, f2b, f2a])+2*zeta_2*iter_int([f2b, f4b, f0, f2a])+2*zeta_2*iter_int([f2b,
f2a, f2a, f2b])+4/3*zeta_3*iter_int([f2b, f2a, f6])+4/3*zeta_3*iter_int([f2b,
f2b, f6])+2*zeta_2*iter_int([f2b, f2b, f2a, f2a])+2*zeta_2*iter_int([f2b, f2b,
f2a, f2b])+2*zeta_2*iter_int([f2b, f2a, f2a, f2a])-3/2*zeta_2*iter_int([f2b, 
f2a, f2a, f4a])-57/16*zeta_4*iter_int([f2b, f4a])+2*zeta_2*iter_int([f2b, f2a,
f2b, f2b])-3/2*zeta_2*iter_int([f2b, f2a, f2b, f4a])+2*zeta_2*iter_int([f2b, 
f2a, f4b, f0])-3/2*zeta_2*iter_int([f2b, f2b, f2a, f4a])+2*zeta_2*iter_int([
f2b, f2b, f2b, f2a])+2*zeta_2*iter_int([f2b, f2b, f2b, f2b])-3/2*zeta_2*
iter_int([f2b, f2b, f2b, f4a])+2*zeta_2*iter_int([f2b, f2b, f4b, f0])+2*zeta_2
*iter_int([f2b, f4b, f0, f2b])-3/2*zeta_2*iter_int([f2b, f4b, f0, f4a])+2*
zeta_2*iter_int([f2b, f4b, f2a, f0])-4*zeta_2*iter_int([f2b, f4b, f2b, f0])-4/
3*zeta_3*iter_int([f2b, f4b, f4b])-22/3*zeta_3*iter_int([f2b, f6, f0])-2*
zeta_2*iter_int([f2b, f6, f0, f0])+4/3*zeta_3*iter_int([f2b, f6, f2a])+4/3*
zeta_3*iter_int([f2b, f6, f2b])+2*zeta_2*iter_int([f4b, f2a, f0, f2a])-4/3*
zeta_3*iter_int([f4b, f4b, f2b])-4*zeta_2*iter_int([f4b, f2b, f2a, f0])-4/3*
zeta_3*iter_int([f4b, f4b, f2a])+3*zeta_2*iter_int([f4b, f2b, f0, f4a])-4*
zeta_2*iter_int([f4b, f2b, f0, f2b])-3/2*zeta_2*iter_int([f4b, f2a, f0, f4a])+
2*zeta_2*iter_int([f4b, f0, f2a, f2a])+22/3*zeta_3*iter_int([f4b, f4b, f0])+2*
zeta_2*iter_int([f4b, f2a, f0, f2b])+4/3*zeta_3*iter_int([f4b, f0, f6])+2*
zeta_4*iter_int([f4b, f4b])+8*zeta_2*iter_int([f4b, f2b, f2b, f0])+2*zeta_2*
iter_int([f4b, f4b, f0, f0])-4*zeta_2*iter_int([f4b, f2b, f0, f2a])+8/3*zeta_3
*iter_int([f4b, f2b, f4b])+2*zeta_2*iter_int([f4b, f0, f2a, f2b])-3/2*zeta_2*
iter_int([f4b, f0, f2a, f4a])+2*zeta_2*iter_int([f4b, f0, f2b, f2a])+2*zeta_2*
iter_int([f4b, f0, f2b, f2b])-3/2*zeta_2*iter_int([f4b, f0, f2b, f4a])+2*
zeta_2*iter_int([f4b, f0, f4b, f0])+2*zeta_2*iter_int([f4b, f2a, f2a, f0])-4*
zeta_2*iter_int([f4b, f2a, f2b, f0])-4/3*zeta_3*iter_int([f4b, f2a, f4b])+36*
zeta_5*iter_int([f6])-2*zeta_2*iter_int([f6, f0, f2a, f0])+17/2*zeta_4*
iter_int([f6, f0])-2*zeta_4*iter_int([f6, f2a])-22/3*zeta_3*iter_int([f6, f0,
f2a])+32/3*zeta_3*iter_int([f6, f0, f0])-2*zeta_2*iter_int([f6, f0, f0, f2b])-\
2*zeta_2*iter_int([f6, f2b, f0, f0])+4/3*zeta_3*iter_int([f6, f2a, f2a])+3/2*
zeta_2*iter_int([f6, f0, f0, f4a])-2*zeta_2*iter_int([f6, f0, f0, f2a])-22/3*
zeta_3*iter_int([f6, f2a, f0])-2*zeta_4*iter_int([f6, f2b])-2*zeta_2*iter_int(
[f6, f2a, f0, f0])-22/3*zeta_3*iter_int([f6, f2b, f0])+4/3*zeta_3*iter_int([f6
, f2a, f2b])+44/3*zeta_3*iter_int([f6, f0, f2b])+4*zeta_2*iter_int([f6, f0, 
f2b, f0])+4/3*zeta_3*iter_int([f6, f0, f4b])+4/3*zeta_3*iter_int([f6, f2b, f2a
])+4/3*zeta_3*iter_int([f6, f2b, f2b])-2*zeta_4*iter_int([f2a, f6])+2*zeta_2*
iter_int([f2a, f2a, f2b, f2a])+2*zeta_2*iter_int([f2a, f4b, f0, f2a])+2*zeta_2
*iter_int([f2a, f2a, f2a, f2b])+4/3*zeta_3*iter_int([f2a, f2a, f6])+4/3*zeta_3
*iter_int([f2a, f2b, f6])+2*zeta_2*iter_int([f2a, f2b, f2a, f2a])+2*zeta_2*
iter_int([f2a, f2b, f2a, f2b]))*eps^6]);
I_qbar := Vector(4, [1+3/2*eps^2*zeta_2-eps^3*zeta_3+57/16*eps^4*zeta_4+eps^5*
(-3/5*zeta_5-3/2*zeta_2*zeta_3)+eps^6*(1/2*zeta_3^2+631/128*zeta_6),-1/4*eps^6
*L^6-1/931635825120*qbar*(-2329089562800+3493634344200*qbar+104226757935300*
qbar^3-24067258815600*qbar^2-7884300897158400*qbar^6-394081954025760*qbar^4+
1694412656937000*qbar^5+37522506265294050*qbar^7-182874160353284400*qbar^8+
914134580327208240*qbar^9-4660510755987777600*qbar^10+24127696554755894100*
qbar^11-126557996640810688800*qbar^12+671444131970325542400*qbar^13-\
3597467663941629397920*qbar^14+19440070783633735059825*qbar^15-\
105845630543502291842400*qbar^16+580171834343248419472200*qbar^17-\
3199184431552980935064000*qbar^18+17736095340531578919668760*qbar^19-\
98807135287757684550048000*qbar^20+552887156163998314344722400*qbar^21-\
3106235235482927132093308800*qbar^22+17515993627662866642550494250*qbar^23-\
99107964196080454543078502352*qbar^24+562524501141338041762227802800*qbar^25-\
3202078665187856032431171919600*qbar^26+18276360587030231579502657734400*qbar^
27-104576363181497453093991859716000*qbar^28+599778006483585094140171073878000
*qbar^29)*eps^6*L^5+(31/2*qbar+4/3*zeta_2+5287/18*qbar^3-523/8*qbar^2-11512211
/360*qbar^6-47147/32*qbar^4+334131/50*qbar^5+78201901/490*qbar^7-3621076961/
4480*qbar^8+47039270779/11340*qbar^9-30281761771/1400*qbar^10+1936281272841/
16940*qbar^11-67700800091447/110880*qbar^12+428454807606697/130130*qbar^13-\
5018249057573561/280280*qbar^14+14727342210283189/150150*qbar^15-\
1385945662468022959/2562560*qbar^16+34710997058219217237/11571560*qbar^17-\
1844199755629710217819/110270160*qbar^18+23020986722455657134091/245725480*
qbar^19-19475246195851552971753/36951200*qbar^20+1212642284854319250075029/
407386980*qbar^21-4800221489359003285690909/284524240*qbar^22+
2130972368449628007893097/22212710*qbar^23-23437044767559258954748332151/
42833831040*qbar^24+16622553416937851574662629203/5311735000*qbar^25-\
346945743384756078099748525423/19334715400*qbar^26+
3289023586987470235471531566899/31889157300*qbar^27-\
74227419753401642293709494229603/124932007200*qbar^28+
2144964890867031784273670546588753/625403678900*qbar^29-\
38501553259907451682065978379601621/1940907969000*qbar^30)*eps^6*L^4+(-42*qbar
+88/3*zeta_3+4111/9*qbar^3-155/4*qbar^2-732963259/5400*qbar^6-354545/96*qbar^4
+11916957/500*qbar^5+11142732803/14700*qbar^7-187994115221/44800*qbar^8+
15748474033969/680400*qbar^9-773548783271/6048*qbar^10+23792875671812509/
33541200*qbar^11-433545493515255727/109771200*qbar^12+8874566083639960981/
401945544*qbar^13-417240004349186245523/3366723360*qbar^14+
4723263208458532634521/6763506750*qbar^15-1094179443757869830680877/
277033236480*qbar^16+317794234149198761325468941/14177753029440*qbar^17-\
86210742956447042567409032623/675528232579200*qbar^18+
20844363497698649478113934202763/28601531773214400*qbar^19-\
558440193794913327781913254999/133808335781120*qbar^20+
1136223438966628208585056171737193/47418328992434400*qbar^21-\
13701706860843997783502884974573347/99352689317481600*qbar^22+
910658030284275403084687758513225929/1144719858831248700*qbar^23-\
87889936602108094467473737970726077699/19111844599617369600*qbar^24+
39771349353740336439398943672999007649759/1493112859345107000000*qbar^25-\
13334579028969942454329328186288530145649/86268742984383960000*qbar^26+
27395786181694030370222124785424612405389/30489615531164790000*qbar^27-\
78741506736555922070819235463782961549593103/15050577622198678560000*qbar^28+
66662031167531370516017825703003367094142250547/2184931771594068877380000*qbar
^29-302055338246865403652454727315929752729472743711/1695205684857467232450000
*qbar^30-37120137130379704639/3*qbar^27*zeta_2+494360859012520834224/7*qbar^28
*zeta_2+2317644690255217456965*qbar^30*zeta_2-9*qbar*zeta_2+27/2*qbar^2*zeta_2
-93*qbar^3*zeta_2+1611/4*qbar^4*zeta_2-7614/5*qbar^5*zeta_2+13095/2*qbar^6*
zeta_2-213264/7*qbar^7*zeta_2+1159947/8*qbar^8*zeta_2-706657*qbar^9*zeta_2+
17661861/5*qbar^10*zeta_2-198099108/11*qbar^11*zeta_2+372934167/4*qbar^12*
zeta_2-276069544089138072/23*qbar^23*zeta_2+541478336142465495/8*qbar^24*
zeta_2-6357542382/13*qbar^13*zeta_2+18162023904/7*qbar^14*zeta_2-69506148438/5
*qbar^15*zeta_2+1201916078091/16*qbar^16*zeta_2-6953095205874/17*qbar^17*
zeta_2+4483766182707/2*qbar^18*zeta_2-234881709373980/19*qbar^19*zeta_2+
685353026411253/10*qbar^20*zeta_2-2672653564960080/7*qbar^21*zeta_2+
23500954765532142/11*qbar^22*zeta_2-11718927097658640221670/29*qbar^29*zeta_2-\
9574252660902483639/25*qbar^25*zeta_2+28257980150155413717/13*qbar^26*zeta_2)*
eps^6*L^3+(6*qbar+125/4*zeta_4-51251/54*qbar^3+2517/8*qbar^2+2301507433/108000
*qbar^6+1660415/384*qbar^4-136203779/10000*qbar^5+1497279028811/14406000*qbar^
7-2750089011321/1792000*qbar^8+21941156113901687/1714608000*qbar^9-\
8209866341721497/90720000*qbar^10+184172659643411259643/309920688000*qbar^11-\
3804066278092891242013/1014285888000*qbar^12+27906137353233042195822727/
1207042468632000*qbar^13-283941317495466105156290773/2022054050016000*qbar^14+
152504649857215146349986233/180540540180000*qbar^15-\
1680131077770043256713046756663/332772323659776000*qbar^16+
8699269179054434719505107160071711/289515387962376576000*qbar^17-\
98386618759261193277337713220844521/551782268822411827200*qbar^18+
156256383322854793618884896591078546189/147960528920175991219200*qbar^19-\
972978168723403426959702687538653740801/155747925179132622336000*qbar^20+
5435043066267350306569639219842744257941/147181789294280328107520*qbar^21-\
1682202786548034098270973205518949841163059/7709522296367064805632000*qbar^22+
752499952465635442192824003571079102729717357/583723059777504270095472000*qbar
^23-2474383066763766414293577195119462721095211313/324854572397915419879219200
*qbar^24+599770374018318261076522112985639213477023668141721/
13324113321008249643483600000000*qbar^25-\
18623313087626793464155957099178624561721228077441/
69985241686103937521328000000*qbar^26+
46669397030947542120722080758325272768177185005081/
29655847580953635223182000000*qbar^27-\
3751494925103897729662864598720180329589891680047493591/
402921186827289469218944064000000*qbar^28+
13355466329072277096898427798728668649930725532568708537173/
242328656411898063842384333784000000*qbar^29-\
859133375377029105808674617660657477612148526884470749450211/
2632190578267168624494864315240000000*qbar^30-1707526307997466413394/9*qbar^27
*zeta_3+7580199838191986124768/7*qbar^28*zeta_3+35537218583913334340130*qbar^
30*zeta_3-138*qbar*zeta_3+207*qbar^2*zeta_3-1426*qbar^3*zeta_3+12351/2*qbar^4*
zeta_3-116748/5*qbar^5*zeta_3+100395*qbar^6*zeta_3-3270048/7*qbar^7*zeta_3+
8892927/4*qbar^8*zeta_3-32506222/3*qbar^9*zeta_3+270815202/5*qbar^10*zeta_3-\
3037519656/11*qbar^11*zeta_3+2859161947/2*qbar^12*zeta_3-184046362726092048*
qbar^23*zeta_3+4151333910425568795/4*qbar^24*zeta_3-97482316524/13*qbar^13*
zeta_3+278484366528/7*qbar^14*zeta_3-1065760942716/5*qbar^15*zeta_3+
9214689932031/8*qbar^16*zeta_3-106614126490068/17*qbar^17*zeta_3+
34375540734087*qbar^18*zeta_3-3601519543734360/19*qbar^19*zeta_3+
5254373202486273/5*qbar^20*zeta_3-40980687996054560/7*qbar^21*zeta_3+
360347973071492844/11*qbar^22*zeta_3-179690215497432483398940/29*qbar^29*
zeta_3-146805207467171415798/25*qbar^25*zeta_3+433289028969049676994/13*qbar^
26*zeta_3-1121776735459761697842493935733/5314859550*qbar^27*zeta_2+
75936240842204739524918186504003/62466003600*qbar^28*zeta_2+
39375108311306561012666790887866841/970453984500*qbar^30*zeta_2-33*qbar*zeta_2
+549/4*qbar^2*zeta_2-1847/3*qbar^3*zeta_2+49029/16*qbar^4*zeta_2-346383/25*
qbar^5*zeta_2+1323209/20*qbar^6*zeta_2-80757261/245*qbar^7*zeta_2+3734450991/
2240*qbar^8*zeta_2-16154296493/1890*qbar^9*zeta_2+31171932703/700*qbar^10*
zeta_2-181069370571/770*qbar^11*zeta_2+23199098013599/18480*qbar^12*zeta_2-\
2182160700708823426570617/11106355*qbar^23*zeta_2+2666088993381019367272535029
/2379657280*qbar^24*zeta_2-440216426126117/65065*qbar^13*zeta_2+
5153500029498201/140140*qbar^14*zeta_2-5039221308244619/25025*qbar^15*zeta_2+
1422114664207743809/1281280*qbar^16*zeta_2-35603990042242277157/5785780*qbar^
17*zeta_2+210113063841579204871/6126120*qbar^18*zeta_2-23598187745080086056811
/122862740*qbar^19*zeta_2+19957881816762146641701/18475600*qbar^20*zeta_2-\
138040632600381624549741/22632610*qbar^21*zeta_2+4916666698417854304211629/
142262120*qbar^22*zeta_2-2193979794855311418167020782162953/312701839450*qbar^
29*zeta_2-17014641362886929570666505979/2655867500*qbar^25*zeta_2+
355060401390446963506672591323/9667357700*qbar^26*zeta_2)*eps^6*L^2+(-24*qbar+
150*zeta_5-31*zeta_2*zeta_3-167471/81*qbar^3+651/4*qbar^2+160180685911/324000*
qbar^6+1753419/128*qbar^4-6602012951/75000*qbar^5-45588304633981/16807000*qbar
^7+2609017830322697/175616000*qbar^8-4378633616315808127/54010152000*qbar^9+
1091847204166033943/2469600000*qbar^10-86585459029572954559739/35795839464000*
qbar^11+6990148374448763959979/525926016000*qbar^12-\
2014352868604949910630233603/27460216161378000*qbar^13+
2466917301001232704030918363/6066162150048000*qbar^14-\
1159003715764358765443086506461/511832431410300000*qbar^15+
589889364842584187489086430176741/46588125312368640000*qbar^16-\
2295834699869145199981649918575259201/32299060469552636760000*qbar^17+
348068792187549236241678679528483447667/869057073395298627840000*qbar^18-\
3760108730000327350432295290724462400324539/1660394560476099951462960000*qbar^
19+6302316803700163881437856884854577439528989/490605964314267760358400000*
qbar^20-9412816783613534805579997859696196759497869/
128784065632495287094080000*qbar^21+
40807490046967104200110126846788794896179379/97851629146197360994560000*qbar^
22-207173590186307721889601584353589918657447713860209/
86836977264740645236482796608000*qbar^23+
431228085685793446539541931528918764501116404738933/
31517390614045754036681846784000*qbar^24-\
1512917255862960700113408273470291976549594451116863801/
19236688607205660422779447500000000*qbar^25+
196384443007230464417019287431019893017864060605373149/
433466716615700881526630217000000*qbar^26-\
10298018887614235511925223495230650466013124108229239250373/
3937811715298541746656305797482000000*qbar^27+
451850514659826335841227813218487420203871352367180058849/
29875859852897537680604667264000000*qbar^28-\
6472259388398103854009059541971092788864645702334204126093698029/
73862864953300383400446035666865228000000*qbar^29+
4466326965557985598720523122595717587147349348322649096572448159/
8782742562818119310397863931850800000000*qbar^30-\
1129407397398943183648088959763/531485955*qbar^27*zeta_3+
10921269595549381242040113455189/892371480*qbar^28*zeta_3+
39637174826726293811847034640346407/97045398450*qbar^30*zeta_3-336*qbar*zeta_3
+1392*qbar^2*zeta_3-18724/3*qbar^3*zeta_3+30996*qbar^4*zeta_3-3500586/25*qbar^
5*zeta_3+2004647/3*qbar^6*zeta_3-23292534/7*qbar^7*zeta_3+117764475/7*qbar^8*
zeta_3-16296658363/189*qbar^9*zeta_3+157194919913/350*qbar^10*zeta_3-\
2008407617313/847*qbar^11*zeta_3+3898124568089/308*qbar^12*zeta_3-\
4395034400773164104347746/2221271*qbar^23*zeta_3+4027021298715024818444026699/
356948592*qbar^24*zeta_3-887489823363886/13013*qbar^13*zeta_3+5194075321075593
/14014*qbar^14*zeta_3-50782534796896858/25025*qbar^15*zeta_3+44780167647801877
/4004*qbar^16*zeta_3-35871887937449195133/578578*qbar^17*zeta_3+
635020973419187877215/1837836*qbar^18*zeta_3-23771348051867414733627/12286274*
qbar^19*zeta_3+100513362515176623713427/9237800*qbar^20*zeta_3-\
417094238656056410736487/6789783*qbar^21*zeta_3+4951600261135509609767845/
14226212*qbar^22*zeta_3-2208684266051795308335025852835213/31270183945*qbar^29
*zeta_3-85661338733358264847338345059/1327933750*qbar^25*zeta_3+
357494798792154229128749811093/966735770*qbar^26*zeta_3-928003428259492615975/
9*qbar^27*zeta_4+4119673825104340285200/7*qbar^28*zeta_4+
19313705752126812141375*qbar^30*zeta_4-75*qbar*zeta_4+225/2*qbar^2*zeta_4-775*
qbar^3*zeta_4+13425/4*qbar^4*zeta_4-12690*qbar^5*zeta_4+109125/2*qbar^6*zeta_4
-1777200/7*qbar^7*zeta_4+9666225/8*qbar^8*zeta_4-17666425/3*qbar^9*zeta_4+
29436435*qbar^10*zeta_4-1650825900/11*qbar^11*zeta_4+3107784725/4*qbar^12*
zeta_4-2300579534076150600/23*qbar^23*zeta_4+4512319467853879125/8*qbar^24*
zeta_4-52979519850/13*qbar^13*zeta_4+151350199200/7*qbar^14*zeta_4-\
115843580730*qbar^15*zeta_4+10015967317425/16*qbar^16*zeta_4-57942460048950/17
*qbar^17*zeta_4+37364718189225/2*qbar^18*zeta_4+1142255044018755/2*qbar^20*
zeta_4-22272113041334000/7*qbar^21*zeta_4+195841289712767850/11*qbar^22*zeta_4
-97657725813822001847250/29*qbar^29*zeta_4-1957347578116500/19*qbar^19*zeta_4-\
3191417553634161213*qbar^25*zeta_4+235483167917961780975/13*qbar^26*zeta_4-\
25441703602928039941888505886188365538821/53356827179538382500*qbar^27*zeta_2+
6931446816008031708697686849978346486405129/2508429603699779760000*qbar^28*
zeta_2+7529215573392169548614376651673795081925871253/80724080231307963450000*
qbar^30*zeta_2+48*qbar*zeta_2-1874/9*qbar^3*zeta_2+2192*qbar^4*zeta_2-3739029/
250*qbar^5*zeta_2+8568043/100*qbar^6*zeta_2-8119226403/17150*qbar^7*zeta_2+
3170893146/1225*qbar^8*zeta_2-33594195660127/2381400*qbar^9*zeta_2+
13589106611483/176400*qbar^10*zeta_2-16529473558481929/39131400*qbar^11*zeta_2
+297991544859503617/128066400*qbar^12*zeta_2-\
164484996898191729857485702239874777/381573286277082900*qbar^23*zeta_2+
7893533700747472197365773209591952363/3185307433269561600*qbar^24*zeta_2-\
6039138792652681795/468936468*qbar^13*zeta_2+5740417088618495219/80160080*qbar
^14*zeta_2-901774329083125459303/2254502250*qbar^15*zeta_2+
404640081319535699333/180360180*qbar^16*zeta_2-5970273794648303710692379/
472591767648*qbar^17*zeta_2+893138852393128470678931381/12509782084800*qbar^18
*zeta_2-5789738000485125930992253109747/14300765886607200*qbar^19*zeta_2+
1650863729241120086321063664211/716830370256000*qbar^20*zeta_2-\
11537488055964542846547250006487/878117203563600*qbar^21*zeta_2+
22629195349376622085912641680023/301068755507520*qbar^22*zeta_2-\
834491035875631996184658415260266172161835803/52022185037954020890000*qbar^29*
zeta_2-3552983878303847748573843367436896554841/248852143224184500000*qbar^25*
zeta_2+3551991115588760493007694717527493371/43091280211980000*qbar^26*zeta_2)
*eps^6*L+(537/8*zeta_6-84*zeta_3^2+213541/324*qbar^3-1239/8*qbar^2+
9242504126827/194400000*qbar^6-59162495/41472*qbar^4-7993811/48000*qbar^5-\
777596535719957/1587600000*qbar^7+174884182395147821041/46467993600000*qbar^8-\
324031911925173857502907/12703187750400000*qbar^9+6896390183919359276182219/
42343959168000000*qbar^10-1894078812268749111935342221/1878660321753600000*
qbar^11+50115699089076473831629938938333/8183444361558681600000*qbar^12-\
5504500896993028198184751270981577/149825227186203528960000*qbar^13+
2460732866010775329124830639732642337/11253539286430398397440000*qbar^14-\
51228162706593982409752014018773897339/39563224053856869366000000*qbar^15+
990794160391389658209919825350551125310471/129640772579678189538508800000*qbar
^16-597336483618483239615238421573137143644639669/
13269273243415811358389452800000*qbar^17+
54841642713509202156697810089695632908255850374013/
207080278236747152059025800396800000*qbar^18-\
17551919710361971087493502069007776814780295356501471/
11272727209728958063276650515251200000*qbar^19+
347611782965255271116062388369066519723767450294655940737/
37981575545313436034533461136053043200000*qbar^20-\
16091579634643732744521071692661357420858560750735520688211/
299104907419343308771951006446417715200000*qbar^21+
13216350120564585588314932526607582654828634952077841669351/
41779733099844779637986807249658347520000*qbar^22-\
6718053673022475574827222244399843251587972729914340007229091/
3610326794217410751813817356580917004800000*qbar^23+
3212669937671399244604211374707853469544456449508549905090981514067/
293354937468059180192180641018568462674821120000*qbar^24-\
91237233620853933763115919301090988368732259703803965279310621533891/
1414713240104452064970006949356522292992000000000*qbar^25+
943530411067098137131447111324629104647024028867357937062798695230572321/
2482821736383313374022362196120696624200960000000000*qbar^26-\
41292296168741628620163541918783246873243945393057054650262977681811149751/
18427368113587012496561898607180871664459840000000000*qbar^27+
7363544830119108660624579110809857693222290417449668827744574307577598610319/
556916014099518599896092935683688565859230720000000000*qbar^28-401668722040914\
2976985195162450281355111363911512349877858042047002506104358547/
51449335863155905806309888668141971336139310720000000000*qbar^29+2470017595448\
349476383834610802500675741611169732433787085991845845748687489017327387/
5354525318288121951909443775776040489344528589045600000000000*qbar^30+
51062680858146579408/25*qbar^25*zeta_2*zeta_3-150709227467495539824/13*qbar^26
*zeta_2*zeta_3-152581017168/13*qbar^13*zeta_5-\
4931912325691574074162885521607177150376/1212655163171326875*qbar^27*zeta_3+
10477388544696884702773731633579560531828329/442664047711725840000*qbar^28*
zeta_3+80306815097334558202188321437165391248024508421/99717981462203954850000
*qbar^30*zeta_3+264*qbar*zeta_3+80*qbar^2*zeta_3-16430/9*qbar^3*zeta_3+48940/3
*qbar^4*zeta_3-27032847/250*qbar^5*zeta_3+1675440179/2700*qbar^6*zeta_3-\
178669194451/51450*qbar^7*zeta_3+47124480013/2450*qbar^8*zeta_3-\
252611243671693/2381400*qbar^9*zeta_3+310028859818179/529200*qbar^10*zeta_3-\
34650065819957683/10672200*qbar^11*zeta_3+6939516586965866129/384199200*qbar^
12*zeta_3-14294258043217376225645306977731023/3960968369658300*qbar^23*zeta_3+
11719550001565962861801929847785372011/562113076459334400*qbar^24*zeta_3-\
141930979217014714607/1406809404*qbar^13*zeta_3+190495154041480488593/
336672336*qbar^14*zeta_3-4309360366458104185733/1352701350*qbar^15*zeta_3+
38964781283021925854947/2164322160*qbar^16*zeta_3-723726659830514497593545647/
7088876514720*qbar^17*zeta_3+11540334555559832376086805349/19868477428800*qbar
^18*zeta_3-398324982654206121113878525567/120174503248800*qbar^19*zeta_3+
1119739853694429139016157729379/59033089315200*qbar^20*zeta_3-\
30356877810801938468837510181251/278931347014320*qbar^21*zeta_3+
1829209975697665903429026575441417/2922137921102400*qbar^22*zeta_3-\
8865792221545952842543637927145813585775407821/64262699164531437570000*qbar^29
*zeta_3-5300274197700073890818204550252989788217/43915084098385500000*qbar^25*
zeta_3+592040489026836005724416831497726029719/845771990042980000*qbar^26*
zeta_3-1255313319395437699440406856258/2657429775*qbar^27*zeta_4+
84907551558420999988763820944603/31233001800*qbar^28*zeta_4+
21980636165575942499160528278129623/242613496125*qbar^30*zeta_4-87*qbar*zeta_4
+1371/4*qbar^2*zeta_4-4583/3*qbar^3*zeta_4+117819/16*qbar^4*zeta_4-821412/25*
qbar^5*zeta_4+9327599/60*qbar^6*zeta_4-188345802/245*qbar^7*zeta_4+8659329297/
2240*qbar^8*zeta_4-18645629218/945*qbar^9*zeta_4+17922665048/175*qbar^10*
zeta_4-2283042544341/4235*qbar^11*zeta_4+17678641616641/6160*qbar^12*zeta_4-\
4901798890139198749255194/11106355*qbar^23*zeta_4+
17948680565330819931100901059/7138971840*qbar^24*zeta_4-1003929846706144/65065
*qbar^13*zeta_4+5863567632102561/70070*qbar^14*zeta_4-11444568617066576/25025*
qbar^15*zeta_4+3224003846682556543/1281280*qbar^16*zeta_4-40292203208363341737
/2892890*qbar^17*zeta_4+178067593669404302537/2297295*qbar^18*zeta_4+
2811464853317845426116/1154725*qbar^20*zeta_4-466137862762096772676343/
33948915*qbar^21*zeta_4+5528004045976822151445409/71131060*qbar^22*zeta_4-\
84527863475647568831279638583707/5391411025*qbar^29*zeta_4-\
26628493113858337901091/61431370*qbar^19*zeta_4-19073103079119589049686859053/
1327933750*qbar^25*zeta_4+198831177960162055946511968649/2416839425*qbar^26*
zeta_4-296961097043037637112*qbar^27*zeta_5+11864660616300500021376/7*qbar^28*
zeta_5+55623472566125218967160*qbar^30*zeta_5-216*qbar*zeta_5+324*qbar^2*
zeta_5-2232*qbar^3*zeta_5+9666*qbar^4*zeta_5-182736/5*qbar^5*zeta_5+157140*
qbar^6*zeta_5-5118336/7*qbar^7*zeta_5+3479841*qbar^8*zeta_5-16959768*qbar^9*
zeta_5+423884664/5*qbar^10*zeta_5+2237605002*qbar^12*zeta_5+435888573696/7*
qbar^14*zeta_5-6625669058139313728/23*qbar^23*zeta_5+1624435008427396485*qbar^
24*zeta_5+278855004621940188131986260116055889537392899467967/
1904564433532355684333244000000*qbar^27*zeta_2-\
111844335877769767330628040158025577579982265142523237/
134307062275763156406314688000000*qbar^28*zeta_2-\
11908723980680266612563046439125231804866059483893587890501/
438698429711194770749144052540000000*qbar^30*zeta_2-657/4*qbar^2*zeta_2+3721/6
*qbar^3*zeta_2-212777/64*qbar^4*zeta_2+1308509/80*qbar^5*zeta_2-2751114769/
36000*qbar^6*zeta_2+727754977/2000*qbar^7*zeta_2-77779155578867/43904000*qbar^
8*zeta_2+11694788667556061/1333584000*qbar^9*zeta_2-65367190717447063/
1481760000*qbar^10*zeta_2+1632195207828307/7244160*qbar^11*zeta_2-\
2760002655702193196989/2366667072000*qbar^12*zeta_2+
1345098671638456881411541502605428100973/9328651768541797692000*qbar^23*zeta_2
-27625540288729428406252729120029161589716290109/34109730101781119087318016000
*qbar^24*zeta_2+7828706031921799705721/1281944664000*qbar^13*zeta_2-\
21778185455561831280066079/674018016672000*qbar^14*zeta_2+
20023996841199503454443033/116061775830000*qbar^15*zeta_2-\
51512735811068049112680817679/55462053943296000*qbar^16*zeta_2+
32978469679175200687296014531/6547603590528000*qbar^17*zeta_2-\
25284061364906888399965117156824427/919637114704019712000*qbar^18*zeta_2+
5427792022857483177861313243130309/35952891315589248000*qbar^19*zeta_2-\
649049609887148597434098425035723480849/778739625895663111680000*qbar^20*
zeta_2+5671306103928583345731933996001634834927/1226514910785669400896000*qbar
^21*zeta_2-66219615108451465589388345551061174632461/2569840765455688268544000
*qbar^22*zeta_2+110094611207367543488318592214963476046970809880246293/
23183957178554354379661464000000*qbar^29*zeta_2+
162200777631678832350171519403556587964580890303/35530968856021999049289600000
*qbar^25*zeta_2-1806630512751890193890930532624487738366776542311/
69985241686103937521328000000*qbar^26*zeta_2+53805194192484*qbar^18*zeta_5+
8224236316935036/5*qbar^20*zeta_5+678191523603729929208/13*qbar^26*zeta_5-\
1668147562512/5*qbar^15*zeta_5+3605748234273/2*qbar^16*zeta_5-\
64143685559041920/7*qbar^21*zeta_5-166874284940976/17*qbar^17*zeta_5+
564022914372771408/11*qbar^22*zeta_5-281254250343807365320080/29*qbar^29*
zeta_5-5637161024975520/19*qbar^19*zeta_5-4754378592/11*qbar^11*zeta_5-\
229782063861659607336/25*qbar^25*zeta_5+593922194086075274224/9*qbar^27*zeta_2
*zeta_3-2636591248066777782528/7*qbar^28*zeta_2*zeta_3-12360771681361159770480
*qbar^30*zeta_2*zeta_3+48*qbar*zeta_2*zeta_3-72*qbar^2*zeta_2*zeta_3+496*qbar^
3*zeta_2*zeta_3-2148*qbar^4*zeta_2*zeta_3+40608/5*qbar^5*zeta_2*zeta_3-34920*
qbar^6*zeta_2*zeta_3+1137408/7*qbar^7*zeta_2*zeta_3-773298*qbar^8*zeta_2*
zeta_3+11306512/3*qbar^9*zeta_2*zeta_3-94196592/5*qbar^10*zeta_2*zeta_3-\
497245556*qbar^12*zeta_2*zeta_3-96864127488/7*qbar^14*zeta_2*zeta_3+
1472370901808736384/23*qbar^23*zeta_2*zeta_3-360985557428310330*qbar^24*zeta_2
*zeta_3+33906892704/13*qbar^13*zeta_2*zeta_3+370699458336/5*qbar^15*zeta_2*
zeta_3-400638692697*qbar^16*zeta_2*zeta_3+37083174431328/17*qbar^17*zeta_2*
zeta_3-11956709820552*qbar^18*zeta_2*zeta_3-1827608070430008/5*qbar^20*zeta_2*
zeta_3+14254152346453760/7*qbar^21*zeta_2*zeta_3-125338425416171424/11*qbar^22
*zeta_2*zeta_3+62500944520846081182240/29*qbar^29*zeta_2*zeta_3+
1252702449994560/19*qbar^19*zeta_2*zeta_3+1056528576/11*qbar^11*zeta_2*zeta_3)
*eps^6-5/12*eps^5*L^5-1/776363187600*qbar*(-2329089562800+3493634344200*qbar+
104226757935300*qbar^3-24067258815600*qbar^2-7884300897158400*qbar^6-\
394081954025760*qbar^4+1694412656937000*qbar^5+37522506265294050*qbar^7-\
182874160353284400*qbar^8+914134580327208240*qbar^9-4660510755987777600*qbar^
10+24127696554755894100*qbar^11-126557996640810688800*qbar^12+
671444131970325542400*qbar^13-3597467663941629397920*qbar^14+
19440070783633735059825*qbar^15-105845630543502291842400*qbar^16+
580171834343248419472200*qbar^17-3199184431552980935064000*qbar^18+
17736095340531578919668760*qbar^19-98807135287757684550048000*qbar^20+
552887156163998314344722400*qbar^21-3106235235482927132093308800*qbar^22+
17515993627662866642550494250*qbar^23-99107964196080454543078502352*qbar^24+
562524501141338041762227802800*qbar^25-3202078665187856032431171919600*qbar^26
+18276360587030231579502657734400*qbar^27-104576363181497453093991859716000*
qbar^28+599778006483585094140171073878000*qbar^29)*eps^5*L^4+(14*qbar+3/2*
zeta_2+2228/9*qbar^3-111/2*qbar^2-380386/15*qbar^6-9583/8*qbar^4+133839/25*
qbar^5+4393161/35*qbar^7-707439021/1120*qbar^8+18289724543/5670*qbar^9-\
35177701897/2100*qbar^10+747143730587/8470*qbar^11-3255479867203/6930*qbar^12+
493143709463507/195195*qbar^13-1920709801053027/140140*qbar^14+
5624703879920621/75075*qbar^15-792437586018243817/1921920*qbar^16+
13207486156782015599/5785780*qbar^17-233521973313830517881/18378360*qbar^18+
8731864115630005403017/122862740*qbar^19-7376580703619939385489/18475600*qbar^
20+152902336874939309986061/67897830*qbar^21-5440670139182683887554869/
426786360*qbar^22+804169398625067603539819/11106355*qbar^23-\
368120884976997130328097073/892371480*qbar^24+18779037119657780552683951471/
7967602500*qbar^25-130525454138685315945943629291/9667357700*qbar^26+
1236236664547483984926419296183/15944578650*qbar^27-\
11946562248831239580765328819829/26771144400*qbar^28+
2414546862802569770687096842246853/938105518350*qbar^29-\
43306106042602553000370447175060331/2911361953500*qbar^30)*eps^5*L^3+(-42*qbar
+23*zeta_3+175/9*qbar^3+117/4*qbar^2-23720779/600*qbar^6-26603/32*qbar^4+
3297957/500*qbar^5+1094180229/4900*qbar^7-388017912963/313600*qbar^8+
32398355952127/4762800*qbar^9-65926625383639/1764000*qbar^10+16110031124475529
/78262800*qbar^11-291420193325005867/256132800*qbar^12+5921767249123685731/
937872936*qbar^13-39486647616861419813/1122241120*qbar^14+
177541739156236237451/901800900*qbar^15-102121551402771985909823/92344412160*
qbar^16+5893042046234891741227291/945183535296*qbar^17-\
2647548604180241364557500543/75058692508800*qbar^18+
5726089951368166533775291074547/28601531773214400*qbar^19-\
1634010631980275091589015166179/1433660740512000*qbar^20+
544174118788882650348968594747/83630209863200*qbar^21-\
246703256071789151369217127602173/6623512621165440*qbar^22+
163108668532231256733724251438361177/763146572554165800*qbar^23-\
7831317988064589421242913380153739513/6370614866539123200*qbar^24+
3526532337897222300137579698949038369753/497704286448369000000*qbar^25-\
3526950154869445187352663180444113371/86182560423960000*qbar^26+
25271468975726863629965060289331198928821/106713654359076765000*qbar^27-\
6887333544747422803094613337115688478165129/5016859207399559520000*qbar^28+
829429750596288569093726078028704032434555803/104044370075908041780000*qbar^29
-7485617260119064911204695643112361954006318053/161448160462615926900000*qbar^
30-74240274260759409278/9*qbar^27*zeta_2+329573906008347222816/7*qbar^28*
zeta_2+1545096460170144971310*qbar^30*zeta_2-6*qbar*zeta_2+9*qbar^2*zeta_2-62*
qbar^3*zeta_2+537/2*qbar^4*zeta_2-5076/5*qbar^5*zeta_2+4365*qbar^6*zeta_2-\
142176/7*qbar^7*zeta_2+386649/4*qbar^8*zeta_2-1413314/3*qbar^9*zeta_2+11774574
/5*qbar^10*zeta_2-132066072/11*qbar^11*zeta_2+124311389/2*qbar^12*zeta_2-\
184046362726092048/23*qbar^23*zeta_2+180492778714155165/4*qbar^24*zeta_2-\
4238361588/13*qbar^13*zeta_2+12108015936/7*qbar^14*zeta_2-46337432292/5*qbar^
15*zeta_2+400638692697/8*qbar^16*zeta_2-4635396803916/17*qbar^17*zeta_2+
1494588727569*qbar^18*zeta_2-156587806249320/19*qbar^19*zeta_2+228451008803751
/5*qbar^20*zeta_2-1781769043306720/7*qbar^21*zeta_2+15667303177021428/11*qbar^
22*zeta_2-7812618065105760147780/29*qbar^29*zeta_2-6382835107268322426/25*qbar
^25*zeta_2+18838653433436942478/13*qbar^26*zeta_2)*eps^5*L^2+(25/2*zeta_4-684*
qbar^3+180*qbar^2+203944247/2250*qbar^6+46951/12*qbar^4-78127/4*qbar^5-\
644998457/1500*qbar^7+5745159469311/2744000*qbar^8-128024517066811/12348000*
qbar^9+11596395549997739/222264000*qbar^10-9877663154088893/37044000*qbar^11+
612966304762619856029/443750076000*qbar^12-535469698668528558251/73958346000*
qbar^13+19382951580674547232671587/505513512504000*qbar^14-\
41623644652313684389024201/203108107702500*qbar^15+
11483641739168910491270057633/10399135114368000*qbar^16-\
5194375628119220550658927187/866594592864000*qbar^17+
7529257286207269582806591197090279/229909278676004928000*qbar^18-\
328417208600525158303811058473587/1824676814888928000*qbar^19+
580849313936059138752901396713912511153/584054719421747333760000*qbar^20-\
1015922348284139028517805214192005521601/183977236617850410134400*qbar^21+
2198468244397196120244795677557526314097/71384465707102451904000*qbar^22-\
157392099370255814358321197396174618437/912585499096480209000*qbar^23+
2362018761328902522798991333774693728073901/2436409292984365649094144*qbar^24-\
9714910579931828793721964510326424172631765499/1776548442801099952464480000*
qbar^25+17866669262395040736265109479024658227255727443571/
577378243910357484550956000000*qbar^26-\
3097198288624777288287550928710553394449462903557/
17634855866040330410493000000*qbar^27+
100687045146252538523690847561108776097725832985141937/
100730296706822367304736016000000*qbar^28-\
3419810990597784884833678422844306941183568534937267/
599585099445371233956762000000*qbar^29+
975824829735608913400943270053495642198493264139430625971/
29911256571217825278350730855000000*qbar^30-742402742607594092780/9*qbar^27*
zeta_3+3295739060083472228160/7*qbar^28*zeta_3+15450964601701449713100*qbar^30
*zeta_3-60*qbar*zeta_3+90*qbar^2*zeta_3-620*qbar^3*zeta_3+2685*qbar^4*zeta_3-\
10152*qbar^5*zeta_3+43650*qbar^6*zeta_3-1421760/7*qbar^7*zeta_3+1933245/2*qbar
^8*zeta_3-14133140/3*qbar^9*zeta_3+23549148*qbar^10*zeta_3-1320660720/11*qbar^
11*zeta_3+621556945*qbar^12*zeta_3-1840463627260920480/23*qbar^23*zeta_3+
902463893570775825/2*qbar^24*zeta_3-42383615880/13*qbar^13*zeta_3+121080159360
/7*qbar^14*zeta_3-92674864584*qbar^15*zeta_3+2003193463485/4*qbar^16*zeta_3-\
46353968039160/17*qbar^17*zeta_3+14945887275690*qbar^18*zeta_3-\
1565878062493200/19*qbar^19*zeta_3+456902017607502*qbar^20*zeta_3-\
17817690433067200/7*qbar^21*zeta_3+156673031770214280/11*qbar^22*zeta_3-\
78126180651057601477800/29*qbar^29*zeta_3-12765670214536644852/5*qbar^25*
zeta_3+188386534334369424780/13*qbar^26*zeta_3-6977609977374100321276/243*qbar
^27*zeta_2+8042669150489892809076/49*qbar^28*zeta_2+135022638685313574072014/
25*qbar^30*zeta_2-12*qbar*zeta_2+39*qbar^2*zeta_2-508/3*qbar^3*zeta_2+2823/4*
qbar^4*zeta_2-73512/25*qbar^5*zeta_2+39667/3*qbar^6*zeta_2-3066432/49*qbar^7*
zeta_2+4858887/16*qbar^8*zeta_2-40674820/27*qbar^9*zeta_2+190750914/25*qbar^10
*zeta_2-4755583152/121*qbar^11*zeta_2+2462979155/12*qbar^12*zeta_2-\
14628720817107526176/529*qbar^23*zeta_2+7500322706905631059/48*qbar^24*zeta_2-\
183297950952/169*qbar^13*zeta_2+283743297744/49*qbar^14*zeta_2-779863565336/25
*qbar^15*zeta_2+10839860661255/64*qbar^16*zeta_2-267630264941976/289*qbar^17*
zeta_2+137561905578253/27*qbar^18*zeta_2-10175724674580048/361*qbar^19*zeta_2+
7836859764942849/50*qbar^20*zeta_2-128703407950444352/147*qbar^21*zeta_2+
594249697507149756/121*qbar^22*zeta_2-790942598738393934400776/841*qbar^29*
zeta_2-553615644345601761012/625*qbar^25*zeta_2+65472215271799559226/13*qbar^
26*zeta_2)*eps^5*L+(-4*qbar+36*zeta_5-8*zeta_2*zeta_3-30154/243*qbar^3-221/8*
qbar^2+12881282477/243000*qbar^6+3136523/2304*qbar^4-1421074567/150000*qbar^5-\
29882390553271/100842000*qbar^7+249769481427941/150528000*qbar^8-\
5944575696264022529/648121824000*qbar^9+2241494537062556773/44452800000*qbar^
10-28412980095300038900897/102273827040000*qbar^11+245379398036553234068137/
159750027360000*qbar^12-14042126019931258372882601333/1647612969682680000*qbar
^13+6719030963873989724975104361/141543783501120000*qbar^14-\
77634772668997176711788066881/292475675091600000*qbar^15+
59498816692942949656391907140689/39932678839173120000*qbar^16-\
2478820883004999102357283224146506999/295305695721624107520000*qbar^17+
70695621112795634143692553076809858633/1489812125820511933440000*qbar^18-\
6128292450596259494240170253445390531303913/22771125400815085048634880000*qbar
^19+91971942371142282281813984992259596638109/60074199711951154329600000*qbar^
20-4499207064928715992738248632343172881020387/515136262529981148376320000*
qbar^21+5338337525813754631796778280356363834551074549/
106853979027647518206059520000*qbar^22-\
3827272517293354438001759627764828218394662043487/
13359534963806253113305045632000*qbar^23+
12974299495568655617158888515275896599195159898009/
7879347653511438509170461696000*qbar^24-\
8758114176445447950442656328695124871189481279941649533/
923361053145871700293413480000000000*qbar^25+
9223720025604597512385110473896927601648527780431017/
168472893907316941807921056000000*qbar^26-\
59847687138488280622936540358239989106634124973632586456859/
189014962334330003839502678279136000000*qbar^27+
1566833483257438611052378856402429109501995891894236754417/
854098111088717841927874605312000000*qbar^28-\
18873816996995143828950162610810883496385878047320506882596639531/
1772708758879209201610704856004765472000000*qbar^29+
850816578262512265351071257345133783793429192175236397658703163/
13746901402671838920622743545505600000000*qbar^30-\
2701393187270412544020689313266/7972289325*qbar^27*zeta_3+
91315630641432614605796416973603/46849502700*qbar^28*zeta_3+
47237103773898544988074103462253821/727840488375*qbar^30*zeta_3-68*qbar*zeta_3
+261*qbar^2*zeta_3-10436/9*qbar^3*zeta_3+21989/4*qbar^4*zeta_3-608868/25*qbar^
5*zeta_3+573293/5*qbar^6*zeta_3-138340668/245*qbar^7*zeta_3+1584939087/560*
qbar^8*zeta_3-40850305186/2835*qbar^9*zeta_3+39183471091/525*qbar^10*zeta_3-\
1660732871494/4235*qbar^11*zeta_3+28888579861649/13860*qbar^12*zeta_3-\
3523807588055442926224396/11106355*qbar^23*zeta_3+1074615055416978239325672713
/594914320*qbar^24*zeta_3-2184283971203588/195195*qbar^13*zeta_3+
2123586258939987/35035*qbar^14*zeta_3-24840745806386492/75075*qbar^15*zeta_3+
1747635679865231459/960960*qbar^16*zeta_3-855704448989212087/85085*qbar^17*
zeta_3+85643627595360610297/1531530*qbar^18*zeta_3-9597665649566648787097/
30715685*qbar^19*zeta_3+8100534134985829890411/4618900*qbar^20*zeta_3-\
335528082298993990844762/33948915*qbar^21*zeta_3+5964673579947513470898109/
106696590*qbar^22*zeta_3-5270227861499656246414345804661506/469052759175*qbar^
29*zeta_3-20543432876428631534701396963/1991900625*qbar^25*zeta_3+
142697441147221644056329728141/2416839425*qbar^26*zeta_3-148480548521518818556
/9*qbar^27*zeta_4+659147812016694445632/7*qbar^28*zeta_4+
3090192920340289942620*qbar^30*zeta_4-12*qbar*zeta_4+18*qbar^2*zeta_4-124*qbar
^3*zeta_4+537*qbar^4*zeta_4-10152/5*qbar^5*zeta_4+8730*qbar^6*zeta_4-284352/7*
qbar^7*zeta_4+386649/2*qbar^8*zeta_4-2826628/3*qbar^9*zeta_4+23549148/5*qbar^
10*zeta_4-264132144/11*qbar^11*zeta_4+124311389*qbar^12*zeta_4-\
368092725452184096/23*qbar^23*zeta_4+180492778714155165/2*qbar^24*zeta_4-\
8476723176/13*qbar^13*zeta_4+24216031872/7*qbar^14*zeta_4-92674864584/5*qbar^
15*zeta_4+400638692697/4*qbar^16*zeta_4-9270793607832/17*qbar^17*zeta_4+
2989177455138*qbar^18*zeta_4+456902017607502/5*qbar^20*zeta_4-3563538086613440
/7*qbar^21*zeta_4+31334606354042856/11*qbar^22*zeta_4-15625236130211520295560/
29*qbar^29*zeta_4-313175612498640/19*qbar^19*zeta_4-12765670214536644852/25*
qbar^25*zeta_4+37677306866873884956/13*qbar^26*zeta_4+4651739984916066871766/
2187*qbar^27*zeta_2-16085338300979785608993/1372*qbar^28*zeta_2-\
54009055474125429628247/150*qbar^30*zeta_2+18*qbar*zeta_2-135/4*qbar^2*zeta_2+
326/3*qbar^3*zeta_2-11079/32*qbar^4*zeta_2+146268/125*qbar^5*zeta_2-17615/4*
qbar^6*zeta_2+6130800/343*qbar^7*zeta_2-19433799/256*qbar^8*zeta_2+27116210/81
*qbar^9*zeta_2-76300101/50*qbar^10*zeta_2+9511158312/1331*qbar^11*zeta_2-\
3283971757/96*qbar^12*zeta_2+29257441634214979344/12167*qbar^23*zeta_2-\
10000430275874171053/768*qbar^24*zeta_2+366595888716/2197*qbar^13*zeta_2-\
283743295938/343*qbar^14*zeta_2+1559727129076/375*qbar^15*zeta_2-\
43359442630983/2048*qbar^16*zeta_2+535260529854468/4913*qbar^17*zeta_2-\
61138624701053/108*qbar^18*zeta_2+20351449349118936/6859*qbar^19*zeta_2-\
31347439059757977/2000*qbar^20*zeta_2+85802271966958544/1029*qbar^21*zeta_2-\
594249697507142763/1331*qbar^22*zeta_2+1581885197476787868655212/24389*qbar^29
*zeta_2+1107231288691203427518/15625*qbar^25*zeta_2-1702277597066788516797/
4394*qbar^26*zeta_2)*eps^5-1/2*eps^4*L^4-1/1164544781400*qbar*(-2329089562800+
3493634344200*qbar+104226757935300*qbar^3-24067258815600*qbar^2-\
7884300897158400*qbar^6-394081954025760*qbar^4+1694412656937000*qbar^5+
37522506265294050*qbar^7-182874160353284400*qbar^8+914134580327208240*qbar^9-\
4660510755987777600*qbar^10+24127696554755894100*qbar^11-126557996640810688800
*qbar^12+671444131970325542400*qbar^13-3597467663941629397920*qbar^14+
19440070783633735059825*qbar^15-105845630543502291842400*qbar^16+
580171834343248419472200*qbar^17-3199184431552980935064000*qbar^18+
17736095340531578919668760*qbar^19-98807135287757684550048000*qbar^20+
552887156163998314344722400*qbar^21-3106235235482927132093308800*qbar^22+
17515993627662866642550494250*qbar^23-99107964196080454543078502352*qbar^24+
562524501141338041762227802800*qbar^25-3202078665187856032431171919600*qbar^26
+18276360587030231579502657734400*qbar^27-104576363181497453093991859716000*
qbar^28+599778006483585094140171073878000*qbar^29)*eps^4*L^3+(6*qbar+zeta_2+
254/3*qbar^3-39/2*qbar^2-39667/6*qbar^6-2823/8*qbar^4+36756/25*qbar^5+1533216/
49*qbar^7-4858887/32*qbar^8+20337410/27*qbar^9-95375457/25*qbar^10+2377791576/
121*qbar^11-2462979155/24*qbar^12+91648975476/169*qbar^13-141871648872/49*qbar
^14+389931782668/25*qbar^15-10839860661255/128*qbar^16+133815132470988/289*
qbar^17-137561905578253/54*qbar^18+5087862337290024/361*qbar^19-\
7836859764942849/100*qbar^20+64351703975222176/147*qbar^21-297124848753574878/
121*qbar^22+7314360408553763088/529*qbar^23-7500322706905631059/96*qbar^24+
276807822172800880506/625*qbar^25-32736107635899779613/13*qbar^26+
3488804988687050160638/243*qbar^27-4021334575244946404538/49*qbar^28+
395471299369196967200388/841*qbar^29-67511319342656787036007/25*qbar^30)*eps^4
*L^2+(-24*qbar+10*zeta_3-1016/9*qbar^3+39*qbar^2+39667/9*qbar^6+2823/8*qbar^4-\
147024/125*qbar^5-6132864/343*qbar^7+4858887/64*qbar^8-81349640/243*qbar^9+
190750914/125*qbar^10-9511166304/1331*qbar^11+2462979155/72*qbar^12-\
366595901904/2197*qbar^13+283743297744/343*qbar^14-1559727130672/375*qbar^15+
10839860661255/512*qbar^16-535260529883952/4913*qbar^17+137561905578253/243*
qbar^18-20351449349160096/6859*qbar^19+7836859764942849/500*qbar^20-\
257406815900888704/3087*qbar^21+594249697507149756/1331*qbar^22-\
29257441634215052352/12167*qbar^23+7500322706905631059/576*qbar^24-\
1107231288691203522024/15625*qbar^25+65472215271799559226/169*qbar^26-\
13955219954748200642552/6561*qbar^27+4021334575244946404538/343*qbar^28-\
1581885197476787868801552/24389*qbar^29+135022638685313574072014/375*qbar^30)*
eps^4*L+(2*zeta_4-383/9*qbar^3+21/2*qbar^2+511993183/54000*qbar^6+112885/288*
qbar^4-84677/40*qbar^5-396728897/9000*qbar^7+14143395930109/65856000*qbar^8-\
2131859175659527/2000376000*qbar^9+35826338847613591/6667920000*qbar^10-\
67373257018542217/2444904000*qbar^11+1527452909095338105497/10650001824000*
qbar^12-4358306234998085911889/5768750988000*qbar^13+1742464279430385012926873
/433297296432000*qbar^14-26326600720858213374995573/1218648646215000*qbar^15+
4171437199071202931754067013/35654177534976000*qbar^16-\
8058759371361455894163273991/12627521210304000*qbar^17+
4832967779922189931261247631536689/1379455672056029568000*qbar^18-\
28167570358327338415372025543429941/1456092098281364544000*qbar^19+
75249685216558152541862062349695920413/700865663306096800512000*qbar^20-\
3304528653897030533160302295835205927239/5519317098535512304032000*qbar^21+
12925241689847594739424298841009772675031/3854761148183532402816000*qbar^22-\
2374185097317422988261676636999211987447/125936798875314268842000*qbar^23+
5442722369875206912933149552816550603318323891/51164595152671678630977024000*
qbar^24-32097433966957743524267770802971895488054419677/
53296453284032998573934400000*qbar^25+
1692552875538255220951390048498648220417040554003/
494895637637449272472248000000*qbar^26-\
55642410549535759003069240184683877063149094116189/
2856846650298533526499866000000*qbar^27+
67215172951700852102879269770358371650956536512998037/
604381780240934203828416096000000*qbar^28-\
66414241287240416175750920405049177036381520411984093/
104327807303494594708476588000000*qbar^29+
7210120566325992351952364564978112842135525170454183871221/
1974142933700376468371148236430000000*qbar^30-296961097043037637112/27*qbar^27
*zeta_3+439431874677796297088/7*qbar^28*zeta_3+2060128613560193295080*qbar^30*
zeta_3-8*qbar*zeta_3+12*qbar^2*zeta_3-248/3*qbar^3*zeta_3+358*qbar^4*zeta_3-\
6768/5*qbar^5*zeta_3+5820*qbar^6*zeta_3-189568/7*qbar^7*zeta_3+128883*qbar^8*
zeta_3-5653256/9*qbar^9*zeta_3+15699432/5*qbar^10*zeta_3-176088096/11*qbar^11*
zeta_3+248622778/3*qbar^12*zeta_3-245395150301456064/23*qbar^23*zeta_3+
60164259571385055*qbar^24*zeta_3-5651148784/13*qbar^13*zeta_3+16144021248/7*
qbar^14*zeta_3-61783243056/5*qbar^15*zeta_3+133546230899/2*qbar^16*zeta_3-\
6180529071888/17*qbar^17*zeta_3+1992784970092*qbar^18*zeta_3-208783741665760/
19*qbar^19*zeta_3+304601345071668/5*qbar^20*zeta_3-7127076173226880/21*qbar^21
*zeta_3+20889737569361904/11*qbar^22*zeta_3-10416824086807680197040/29*qbar^29
*zeta_3-8510446809691096568/25*qbar^25*zeta_3+25118204577915923304/13*qbar^26*
zeta_3)*eps^4+(-4*qbar+4/3*zeta_3-76/27*qbar^3+7/2*qbar^2+133/54*qbar^6+71/16*
qbar^4-504/125*qbar^5-1376/343*qbar^7+583/128*qbar^8-2020/729*qbar^9+441/125*
qbar^10-5328/1331*qbar^11+1349/432*qbar^12-8792/2197*qbar^13+172/49*qbar^14-\
1064/375*qbar^15+4679/1024*qbar^16-19656/4913*qbar^17+3535/1458*qbar^18-27440/
6859*qbar^19+4473/1000*qbar^20-26144/9261*qbar^21+4662/1331*qbar^22-48672/
12167*qbar^23+11077/3456*qbar^24-63004/15625*qbar^25+7693/2197*qbar^26-54508/
19683*qbar^27+3053/686*qbar^28-97560/24389*qbar^29+931/375*qbar^30)*eps^3-1/3*
L^3*eps^3,-121/360*eps^6*L^6-1/4658179125600*qbar*(-72201776446800+
422729755648200*qbar+18955877679238500*qbar^3-3019276436576400*qbar^2-\
3452687618777654400*qbar^6-103721811318084960*qbar^4+593273845249885800*qbar^5
+20025561845243804850*qbar^7-116112731087238085200*qbar^8+
676045863480917769840*qbar^9-3949064484279187291200*qbar^10+
23122022279159388885300*qbar^11-135685958779170301471200*qbar^12+
797984277164948664648000*qbar^13-4702381824990764077843680*qbar^14+
27760401280302546962331225*qbar^15-164155643343348636260080800*qbar^16+
972193035920374020798045000*qbar^17-5765861095787343450962462400*qbar^18+
34240841538809034201656383800*qbar^19-203587842221149075984391011200*qbar^20+
1211850665182496497851138045600*qbar^21-7221086198010783907270026364800*qbar^
22+43070671002149085687251988778650*qbar^23-257133594227507237647929374444592*
qbar^24+1536416608834118979124904322298800*qbar^25-\
9187753016857039183414633413235600*qbar^26+54984328418796061542035122876989600
*qbar^27-329290161480418017950357836053304800*qbar^28+
1973382672483396409258257909802086960*qbar^29)*eps^6*L^5+(-4*qbar+41/24*zeta_2
+16043/9*qbar^3-176*qbar^2-142001353/180*qbar^6-31423/2*qbar^4+5843117/50*qbar
^5+2530534057/490*qbar^7-9222312597/280*qbar^8+2340525182029/11340*qbar^9-\
5377981190363/4200*qbar^10+401038168318439/50820*qbar^11-2682829657688189/
55440*qbar^12+115436545971957109/390390*qbar^13-505153608967681437/280280*qbar
^14+449033939309975891/40950*qbar^15-32011720916911006129/480480*qbar^16+
14038684565891498435771/34714680*qbar^17-4917860849613319959511/2004912*qbar^
18+644831658556770488780429/43363320*qbar^19-6357160203007150819646317/
70543200*qbar^20+222428958328344373624300901/407386980*qbar^21-\
256648884907204377549260993/77597520*qbar^22+102795463700794163478731607101/
5131136010*qbar^23-24750392632367917275141054389/203970624*qbar^24+
7453069028913376904917814912381/10140585000*qbar^25-\
258230113342991107159065654025759/58004146200*qbar^26+
1124608825948246881254969199736357/41701205700*qbar^27-\
8747680792437313078802949626722219/53542288800*qbar^28+
506517274661529055118355801378999307/511693919100*qbar^29-\
4989422645874861012851182110424749379/831817701000*qbar^30)*eps^6*L^4+(-24*
qbar+43*zeta_3+12073/9*qbar^3+61*qbar^2-9471436951/5400*qbar^6-488249/24*qbar^
4+319377337/1500*qbar^5+270807814783/20580*qbar^7-7342595999467/78400*qbar^8+
3055708052417053/4762800*qbar^9-22651984605853669/5292000*qbar^10+
2821097794633765741/100623600*qbar^11-19884406307361320587/109771200*qbar^12+
81475586642067078332401/70340470200*qbar^13-9514439461646370521659/1294893600*
qbar^14+134260438683796458586937/2898645750*qbar^15-\
100606230324477540800671657/346291545600*qbar^16+77194203848149749983735337221
/42533259088320*qbar^17-1090533139313794572502631689909/96504033225600*qbar^18
+48471020625341872034594586517/690774828480*qbar^19-\
769888105978762116032186770545823/1770992679456000*qbar^20+
25493164524379575629290100591055371/9483665798486880*qbar^21-\
1648783135395188314111844496723544247/99352689317481600*qbar^22+
702708534899633637902005254922699936261/6868319152987492200*qbar^23-\
12040898594878709250351606305198935930223/19111844599617369600*qbar^24+
304571397763339667710672556188118890439567/78584887333953000000*qbar^25-\
6165107912532726371802452957313943502614123/258806228953151880000*qbar^26+
8166572456243179651405719650618412183407921/55819449972440154000*qbar^27-\
587601579362327547201244963176018638219921369/654372940095594720000*qbar^28+
36105339365964319195268490295595385434359629467291/6554795314782206632140000*
qbar^29-14312375736602876420978740044532215747942795319121/
423801421214366808112500*qbar^30-191003846918492128733809/27*qbar^27*zeta_2+
296362047380427204870082/7*qbar^28*zeta_2+7597968242733677257854561/5*qbar^30*
zeta_2-55*qbar*zeta_2+647/2*qbar^2*zeta_2-6937/3*qbar^3*zeta_2+58151/4*qbar^4*
zeta_2-79602*qbar^5*zeta_2+2733401/6*qbar^6*zeta_2-18566792/7*qbar^7*zeta_2+
123112103/8*qbar^8*zeta_2-803272831/9*qbar^9*zeta_2+2598855021/5*qbar^10*
zeta_2-3036760716*qbar^11*zeta_2+213398950649/12*qbar^12*zeta_2-\
127856255919619719000/23*qbar^23*zeta_2+795803344802271696761/24*qbar^24*
zeta_2-1356823200866/13*qbar^13*zeta_2+4297243196804/7*qbar^14*zeta_2-\
18089731263874/5*qbar^15*zeta_2+341768253837479/16*qbar^16*zeta_2-\
2147476502125998/17*qbar^17*zeta_2+13467373701806351/18*qbar^18*zeta_2-\
84315405043382924/19*qbar^19*zeta_2+263549548866685773/10*qbar^20*zeta_2-\
470129395624876376/3*qbar^21*zeta_2+10261494504537956514/11*qbar^22*zeta_2-\
7353228379573071882391074/29*qbar^29*zeta_2-989832264423809899157/5*qbar^25*
zeta_2+15378139821342796975937/13*qbar^26*zeta_2)*eps^6*L^3+(-12*qbar+939/16*
zeta_4-463445/54*qbar^3+3603/4*qbar^2+281523295417/108000*qbar^6+4348627/64*
qbar^4-13883977951/30000*qbar^5-13419138038773/960400*qbar^7+3123855891890017/
43904000*qbar^8-4049372539750339801/12002256000*qbar^9+2139785529514384457/
1481760000*qbar^10-189429982613415900913/37190482560*qbar^11+
55569419182265227847/6147187200*qbar^12+69379252546458230086644343/
938810808936000*qbar^13-7279636039842003869187206867/6066162150048000*qbar^14+
11354547828694327551013697281/974918916972000*qbar^15-\
197096024539914434822234830513/2054150146048000*qbar^16+
57515625884948088378383659810337281/78958742171557248000*qbar^17-\
14526586882505493124887612708621998033/2758911344112059136000*qbar^18+
961867429778107919520274442864952293777/26110681574148704332800*qbar^19-\
84044611684327241539934200763584354490789/333745553955284190720000*qbar^20+
415041264719858810234312883316415905284121/245302982157133880179200*qbar^21-\
4118189492494405497767384138061615668322179/367120109350812609792000*qbar^22+
640696570173870471625868893804053820040213461/8706096772249708573867125*qbar^
23-3265623080051179168771284553099907530870036691941/
6821946020356223817463603200*qbar^24+
13732798829986606588868864956423448469163161434779061/
4441371107002749881161200000000*qbar^25-\
1993786535596448274853668018147018799646036797391959/
100413607636583910356688000000*qbar^26+
739438940329447940189410989045353139984294265676108279/
5827967166609008394059726640000*qbar^27-\
108430899480370285466050972592019813423760639204613127593/
134307062275763156406314688000000*qbar^28+
338283560057545802337067626412474147729955106330045775763179/
66089633566881290138832091032000000*qbar^29-\
28383742559082279585408792924628816306292125176372941183804623/
877396859422389541498288105080000000*qbar^30-110934660407107595773710*qbar^27*
zeta_3+4646355291343365523462836/7*qbar^28*zeta_3+23814134395671728502666546*
qbar^30*zeta_3-918*qbar*zeta_3+5259*qbar^2*zeta_3-37422*qbar^3*zeta_3+466731/2
*qbar^4*zeta_3-6363108/5*qbar^5*zeta_3+7259335*qbar^6*zeta_3-295115472/7*qbar^
7*zeta_3+976498347/4*qbar^8*zeta_3-1413651510*qbar^9*zeta_3+41109268914/5*qbar
^10*zeta_3-527817199464/11*qbar^11*zeta_3+561451570599/2*qbar^12*zeta_3-\
2007119344011021456624/23*qbar^23*zeta_3+2081511399738550783783/4*qbar^24*
zeta_3-21401254732788/13*qbar^13*zeta_3+67731914969448/7*qbar^14*zeta_3-\
284942927790132/5*qbar^15*zeta_3+2690164164289707/8*qbar^16*zeta_3-\
1987614293678316*qbar^17*zeta_3+35300461417795537/3*qbar^18*zeta_3-\
1325468344891671864/19*qbar^19*zeta_3+2070730697236791993/5*qbar^20*zeta_3-\
2461668886988060496*qbar^21*zeta_3+161137954851616842804/11*qbar^22*zeta_3-\
115258823973044985833496180/29*qbar^29*zeta_3-77649215473345856198058/25*qbar^
25*zeta_3+241211336961716503397178/13*qbar^26*zeta_3-\
1009378786287148059639829595770883/18070522470*qbar^27*zeta_2+
21133325663984364125822647179405167/62466003600*qbar^28*zeta_2+
12048552009589280107511852127702277259/970453984500*qbar^30*zeta_2+6*qbar*
zeta_2+765/2*qbar^2*zeta_2-11356/3*qbar^3*zeta_2+265509/8*qbar^4*zeta_2-\
6149769/25*qbar^5*zeta_2+8284924/5*qbar^6*zeta_2-530478453/49*qbar^7*zeta_2+
77210352207/1120*qbar^8*zeta_2-116488892149/270*qbar^9*zeta_2+374322605273/140
*qbar^10*zeta_2-139435049969213/8470*qbar^11*zeta_2+38833726188426/385*qbar^12
*zeta_2-35524129878866654155592552879/855189335*qbar^23*zeta_2+
3740949377792096585891659777/14872858*qbar^24*zeta_2-40073123875823939/65065*
qbar^13*zeta_2+525739947823841853/140140*qbar^14*zeta_2-1712546937937213351/
75075*qbar^15*zeta_2+88743718569417356833/640640*qbar^16*zeta_2-\
4862427107505048935417/5785780*qbar^17*zeta_2+343011189930486224087/67320*qbar
^18*zeta_2-108387577000327481228085/3510364*qbar^19*zeta_2+
1273174263228499522597491/6806800*qbar^20*zeta_2-15383379644043905031980363/
13579566*qbar^21*zeta_2+975927377618696161389753769/142262120*qbar^22*zeta_2-\
274642863067395873446583467399469677/134015074050*qbar^29*zeta_2-\
28315810442529819965803713849229/18591072500*qbar^25*zeta_2+
4692891800691853583294783743803/508808300*qbar^26*zeta_2)*eps^6*L^2+(-36*qbar+
246*zeta_5-45*zeta_2*zeta_3-127600/27*qbar^3+33/8*qbar^2+9359011664843/1620000
*qbar^6+152720233/2304*qbar^4-304848121559/450000*qbar^5-7348051143703477/
168070000*qbar^7+34591561188917066681/110638080000*qbar^8-\
1081431536798658581849/504094752000*qbar^9+20016198969320229944909/
1400263200000*qbar^10-601602489195423117639387317/6443251103520000*qbar^11+
845153271334212454562650763/1405800240768000*qbar^12-\
2914676821461793423443611015926639/761197191993398160000*qbar^13+
6608668102303530087987198969557711/273250274048912160000*qbar^14-\
1333080724615433242032907617199117/8783044523000748000*qbar^15+
113643624276992417656150660697519458121/119917834554036879360000*qbar^16-\
15678116594856427336930237977502689221778329/2660409012756111584647680000*qbar
^17+77167903351963335500425646176718005171885427/2112677745423970964279040000*
qbar^18-87491616539182164667055836013391457547310780774967/
387496240945670302272619752960000*qbar^19+
284022462422336340032968149779627884647020662072081/
203945389971405422248747238400000*qbar^20-\
1686019045179464514033933037049722505835033069499/
196641560578490076548378880000*qbar^21+
9772306552583310829078142638286222313897118020737/
185404899974004929317042944000*qbar^22-\
482705381462122401217988577673243854993960957714658100293/
1491661912641733510969055166642240000*qbar^23+
271843215985650772093741231319214074753945713921415263186721/
136973476499971355442028022258626560000*qbar^24-\
1084435735605010910421537368306313407086740405691239066091231369/
89175440429668851199236993657960000000000*qbar^25+
863156465031117691822468712406825520678611396291073663092476197/
11592807255856950655900809175534800000000*qbar^26-\
52264151834793914384699862275220366452581513706269257491923935461/
114721581305697516219253708899975600000000*qbar^27+
11269176541314598363968780451773498478718404665084983076283874289737/
4044997977889779090397390032325065600000000*qbar^28-\
10091637412830828720156386597530404574561965536461250976191371911940245971/
592625401637114032144466686886673121116960000000*qbar^29+
213183237349130152085077896024569499684219065973044129753901752554166323/
2048999867360480933562373295062718241000000000*qbar^30-\
1960493946478916282178613812516479/3475100475*qbar^27*zeta_3+
106716412031136110646028313473255019/31233001800*qbar^28*zeta_3+
60835574478266024521901185599667007567/485226992250*qbar^30*zeta_3+132*qbar*
zeta_3+3663*qbar^2*zeta_3-112240/3*qbar^3*zeta_3+1330383/4*qbar^4*zeta_3-\
61939818/25*qbar^5*zeta_3+83607394/5*qbar^6*zeta_3-26789838234/245*qbar^7*
zeta_3+390094141389/560*qbar^8*zeta_3-824145696043/189*qbar^9*zeta_3+
9459135743017/350*qbar^10*zeta_3-12813215372247/77*qbar^11*zeta_3+
2355241425607487/2310*qbar^12*zeta_3-358864506162697976701682987766/855189335*
qbar^23*zeta_3+453467270859452779215629432659/178474296*qbar^24*zeta_3-\
36823214662863338/5915*qbar^13*zeta_3+2656941853450919409/70070*qbar^14*zeta_3
-1153900954260697514/5005*qbar^15*zeta_3+448434639266606516611/320320*qbar^16*
zeta_3-4913804110529723838777/578578*qbar^17*zeta_3+157709289114714079562233/
3063060*qbar^18*zeta_3-19165849249900776460762651/61431370*qbar^19*zeta_3+
122206760629926065496787493/64664600*qbar^20*zeta_3-\
388552157111685476816539187/33948915*qbar^21*zeta_3+40741226495497961798771157
/587860*qbar^22*zeta_3-647169192469652538672388658020685561/31270183945*qbar^
29*zeta_3-143007368212798207654221628821969/9295536250*qbar^25*zeta_3+
450298844882837391691937946061741/4833678850*qbar^26*zeta_3-\
66099889236929904610575*qbar^27*zeta_4+2766064087463067994657050/7*qbar^28*
zeta_4+14153923231955653433075295*qbar^30*zeta_4-675*qbar*zeta_4+7125/2*qbar^2
*zeta_4-24975*qbar^3*zeta_4+605925/4*qbar^4*zeta_4-814410*qbar^5*zeta_4+
9182825/2*qbar^6*zeta_4-184973400/7*qbar^7*zeta_4+1215356325/8*qbar^8*zeta_4-\
874678275*qbar^9*zeta_4+5062767075*qbar^10*zeta_4-323686606500/11*qbar^11*
zeta_4+686204799225/4*qbar^12*zeta_4-1200856699367161709400/23*qbar^23*zeta_4+
2487927628098135882425/8*qbar^24*zeta_4-13038159148650/13*qbar^13*zeta_4+
41152119803700/7*qbar^14*zeta_4-34541142701970*qbar^15*zeta_4+3253975703093925
/16*qbar^16*zeta_4-20395438740735750/17*qbar^17*zeta_4+42538798429718975/6*
qbar^18*zeta_4+497498714810423955/2*qbar^20*zeta_4-10335481511096034600/7*qbar
^21*zeta_4+96524844494613839550/11*qbar^22*zeta_4-68558418339006064930378650/
29*qbar^29*zeta_4-797319836286540300/19*qbar^19*zeta_4-1854247026519733145157*
qbar^25*zeta_4+143859091393924427245875/13*qbar^26*zeta_4-\
26904939919806552836004193730982566953586047/302355354017384167500*qbar^27*
zeta_2+1365220293047717791696490585480824798761566039/2508429603699779760000*
qbar^28*zeta_2+11489554335318430238072082847025389704585582773117/
565068561619155744150000*qbar^30*zeta_2+18*qbar*zeta_2-441/4*qbar^2*zeta_2-\
1540/3*qbar^3*zeta_2+378983/32*qbar^4*zeta_2-17279982/125*qbar^5*zeta_2+
348065633/300*qbar^6*zeta_2-74978555832/8575*qbar^7*zeta_2+19511110738911/
313600*qbar^8*zeta_2-168701637149707/396900*qbar^9*zeta_2+2489919636440981/
882000*qbar^10*zeta_2-359855836113240659/19565700*qbar^11*zeta_2+
3026686697242987621/25613280*qbar^12*zeta_2-\
964352360164580262137256114844010297/15262931451083316*qbar^23*zeta_2+
411450972790478246564587451427044304337/1061769144423187200*qbar^24*zeta_2-\
4404125117730298660387/5861705850*qbar^13*zeta_2+5698559706727140522091/
1202401200*qbar^14*zeta_2-515263884811062604853/17342325*qbar^15*zeta_2+
1746657668475986105068711/9422899200*qbar^16*zeta_2-46293684060119553416780309
/40186374800*qbar^17*zeta_2+267840640768068644874641644079/37529346254400*qbar
^18*zeta_2-63069718290156617044032686146979/1430076588660720*qbar^19*zeta_2+
1364652677298461466137463671370439/5017812591792000*qbar^20*zeta_2-\
4200336810428873865059194124947/2508906295896*qbar^21*zeta_2+
170408394733379989608302397923351921/16558781552913600*qbar^22*zeta_2-\
605820378626391745426931000210274233024686589533/182077647632839073115000*qbar
^29*zeta_2-295469562654064026053049152159406313475353/124426071612092250000*
qbar^25*zeta_2+627217106111970998310904027436511598976867/43134371492191980000
*qbar^26*zeta_2)*eps^6*L+(-4*qbar+2157/16*zeta_6-136*zeta_3^2+3924155/2916*
qbar^3+367/16*qbar^2-123987165818239/583200000*qbar^6-863950193/82944*qbar^4+
380332706839/6000000*qbar^5-3745030287175950379/3811827600000*qbar^7+
2117362889854097318879/92935987200000*qbar^8-28485474957363132283753373/
114328689753600000*qbar^9+93658903122630479405985839/42343959168000000*qbar^10
-8860448024936219986647021896341/500099377650808320000*qbar^11+
3963896320295839911670552493183/29757979496577024000*qbar^12-\
1579340341912282872320690861869176353779/1645830120640445765625600000*qbar^13+
7925349970406875499742350686355058902837/1181621625075191831731200000*qbar^14-\
1451005765818393682842796723086118258699/31650579243085495492800000*qbar^15+
877663497427600786810684637171056014050123/2849247749003916253593600000*qbar^
16-806815351414164197503308918816889150145466737999/
395102663302435643659196252160000*qbar^17+
8319768481165038131063061799292282036924794722950339/
621240834710241456177077401190400000*qbar^18-\
47121282352999095400954963759216167646218745623020747227661/
541237451520716463492101821188755865600000*qbar^19+
35570010339293941399541288797246952773862278954610582785979/
63302625908855726724222435226755072000000*qbar^20-\
1078178958223324128227760667192984322110080311033766943036697/
299104907419343308771951006446417715200000*qbar^21+
64080828293293868424123325996594480473417806933566161057997/
2785315539989651975865787149977223168000*qbar^22-\
25688569260484084226834448721643109545012608066938617938631658354763/
175707384420972946469274863110080068789606400000*qbar^23+
1357644376632409338250081309099747914929010651758301604442822108378639/
1466774687340295900960903205092842313374105600000*qbar^24-\
27889008073506975656413684643821380722472577838303598456465336241339594507/
4774657185352525719273773454078262738848000000000000*qbar^25+
91260275332176455728586020234162646523786092219095893136352718154791105881/
2482821736383313374022362196120696624200960000000000*qbar^26-65052694087800364\
2557316528523850637082064594243966516840174925587920878842311/
2819387321378812911973970486898673364662355520000000000*qbar^27+43339726323223\
4661580391428726117251009139496866017716906536193109297984085177/
299877853745894630713280811521986150847278080000000000*qbar^28-733594511802057\
7361814251532952734899228975640809727936703786148980658503550006928259/
811928022119506073753588860117674113416948125920640000000000*qbar^29+603871659\
528686901087942283801320995302705695860480674256256390320955210934049774321959
/10709050636576243903818887551552080978689057178091200000000000*qbar^30+
27119236508795107496124/25*qbar^25*zeta_2*zeta_3-84240021424410152525616/13*
qbar^26*zeta_2*zeta_3-34673278236192/13*qbar^13*zeta_5-\
107049371956973166442960491906247325549868001/160070481538615147500*qbar^27*
zeta_3+30883202510973158915292520280471539317113070673/7525288811099339280000*
qbar^28*zeta_3+15385175300038517138626996238122722787028123141567/
99717981462203954850000*qbar^30*zeta_3+196*qbar*zeta_3-1487/2*qbar^2*zeta_3-\
99398/27*qbar^3*zeta_3+3767651/48*qbar^4*zeta_3-225200733/250*qbar^5*zeta_3+
20700282383/2700*qbar^6*zeta_3-61414746577/1050*qbar^7*zeta_3+197779312023611/
470400*qbar^8*zeta_3-20706477781496209/7144200*qbar^9*zeta_3+51374483892882127
/2646000*qbar^10*zeta_3-2994017124738690251/23478840*qbar^11*zeta_3+
317146499151670806901/384199200*qbar^12*zeta_3-\
4251380949169289140012209987791862517/9085078244692450*qbar^23*zeta_3+
6353738662223993506123866085915279591177/2205212838417388800*qbar^24*zeta_3-\
185887144021913326036789/35170235100*qbar^13*zeta_3+847363997245975024953299/
25250425200*qbar^14*zeta_3-1431709737611615457326041/6763506750*qbar^15*zeta_3
+919971279687528721586187187/692583091200*qbar^16*zeta_3-\
294202656326279167681664279381/35444382573600*qbar^17*zeta_3+
17459212721335892603225056382129/337764116289600*qbar^18*zeta_3-\
13771501046268212172937000070122133/42902297659821600*qbar^19*zeta_3+
4726917617915432666246232326031037/2376858596112000*qbar^20*zeta_3-\
291550875732217425270305186240759453/23709164496217200*qbar^21*zeta_3+
1256992059527904069285765039583971511/16558781552913600*qbar^22*zeta_3-\
27496778706072697994548657023143268431744553344747/1092465885797034438690000*
qbar^29*zeta_3-4410134743202667741415957453961962413634757/
248852143224184500000*qbar^25*zeta_3+
2225206286249901506757941730259950210458063/20432070706827780000*qbar^26*
zeta_3-7927018874472202385782196945163271/60235074900*qbar^27*zeta_4+
478325597305405724117942624562493/600634650*qbar^28*zeta_4+
56627263985695919938416797271568340119/1940907969000*qbar^30*zeta_4+387/4*qbar
*zeta_4+11523/16*qbar^2*zeta_4-32879/4*qbar^3*zeta_4+4987011/64*qbar^4*zeta_4-\
29572119/50*qbar^5*zeta_4+963195551/240*qbar^6*zeta_4-6430998624/245*qbar^7*
zeta_4+1496432551401/8960*qbar^8*zeta_4-187854068557/180*qbar^9*zeta_4+
9037636990703/1400*qbar^10*zeta_4-167987814311448/4235*qbar^11*zeta_4+
17929992930873043/73920*qbar^12*zeta_4-84031010438016122215367485044/855189335
*qbar^23*zeta_4+1131467348934603203483616125245/1903725824*qbar^24*zeta_4-\
17487352808516897/11830*qbar^13*zeta_4+24221565295123542/2695*qbar^14*zeta_4-\
2730407171950291917/50050*qbar^15*zeta_4+1695065811137472154919/5125120*qbar^
16*zeta_4-2897840821038221365701/1446445*qbar^17*zeta_4+
12737206611904740133579/1050192*qbar^18*zeta_4+114851025480421843873040899/
258658400*qbar^20*zeta_4-1860871484005678201388813/692835*qbar^21*zeta_4+
288890429845350307458465999/17782765*qbar^22*zeta_4-\
215310131486208570019949509045694883/44671691350*qbar^29*zeta_4-\
49546424132736244447391/675070*qbar^19*zeta_4-66839795981159125981565398753977
/18591072500*qbar^25*zeta_4+420539052967009795709002738281437/19334715400*qbar
^26*zeta_4-535472590377596280136208/3*qbar^27*zeta_5+7473817205683991839383264
/7*qbar^28*zeta_5+191432692589457666024106488/5*qbar^30*zeta_5-1584*qbar*
zeta_5+8820*qbar^2*zeta_5-62448*qbar^3*zeta_5+385866*qbar^4*zeta_5-10472544/5*
qbar^5*zeta_5+11902308*qbar^6*zeta_5-482461632/7*qbar^7*zeta_5+398186757*qbar^
8*zeta_5-2301566192*qbar^9*zeta_5+13365616248*qbar^10*zeta_5+455258097282*qbar
^12*zeta_5+15663223660608*qbar^14*zeta_5-3233515091039030068992/23*qbar^23*
zeta_5+838047829973180520993*qbar^24*zeta_5+
13880849806050252674574754242470998976289208863385444147/
291398358330450419702986332000000*qbar^27*zeta_2-\
6793031421493413325667990670716675032479783551387591971/
23701246283958204071702592000000*qbar^28*zeta_2-\
6834844149242915219309407814288247133422399179395492051296229/
658047644566792156123716078810000000*qbar^30*zeta_2+6*qbar*zeta_2-3513/8*qbar^
2*zeta_2+231691/54*qbar^3*zeta_2-13854203/384*qbar^4*zeta_2+8179485913/30000*
qbar^5*zeta_2-193676964107/108000*qbar^6*zeta_2+164574604437697/14406000*qbar^
7*zeta_2-6283988260537523/87808000*qbar^8*zeta_2+5301377211075628199/
12002256000*qbar^9*zeta_2-11992293357536080273/4445280000*qbar^10*zeta_2+
106585299591155569692169/6508334448000*qbar^11*zeta_2-140605180507604160992563
/1420000243200*qbar^12*zeta_2+4706151315846769803323050061761519185641988757/
129033518477132522863209600*qbar^23*zeta_2-\
7475088877770316833653267811537499283858065729813/
34109730101781119087318016000*qbar^24*zeta_2+5044302396966058303810407377/
8449297280424000*qbar^13*zeta_2-25792322062210624054297399/7178890118400*qbar^
14*zeta_2+13158660253624566311174394443/609324323107500*qbar^15*zeta_2-\
43163312346564060290452723485037/332772323659776000*qbar^16*zeta_2+
676358620223807416943151419001857371/868546163887129728000*qbar^17*zeta_2-\
12895866680253038755850610462744935861/2758911344112059136000*qbar^18*zeta_2+
191592975603519411825918578958171188641/6828947488623507287040*qbar^19*zeta_2-\
43716570301284027844592642393312140494367/259579875298554370560000*qbar^20*
zeta_2+3720419890317756078576590008528980351029747/3679544732357008202688000*
qbar^21*zeta_2-46811057729562847203662462618001720142483267/
7709522296367064805632000*qbar^22*zeta_2+
8778715795085398453042256951016158941771548455634031720524883/
5088901784649859340690071009464000000*qbar^29*zeta_2+
17550612745638708198364762899233699271276572688044971/
13324113321008249643483600000000*qbar^25*zeta_2-\
2612997066515874487937295733625334830699621736658489/
329930425091632848314832000000*qbar^26*zeta_2+18998166528655508*qbar^18*zeta_5
+3340031423422654476/5*qbar^20*zeta_5+388214859655497414095640/13*qbar^26*
zeta_5-460908471499488/5*qbar^15*zeta_5+1087127507959173/2*qbar^16*zeta_5-\
27782182561400712768/7*qbar^21*zeta_5-54585347695071840/17*qbar^17*zeta_5+
259694042123962722384/11*qbar^22*zeta_5-185349727293308385179045472/29*qbar^29
*zeta_5-2138947624199055744/19*qbar^19*zeta_5-77901972480*qbar^11*zeta_5-\
125010066191018710363344/25*qbar^25*zeta_5+38740883848687329380852*qbar^27*
zeta_2*zeta_3-1622546806113470321011800/7*qbar^28*zeta_2*zeta_3-\
41577413757046967962187616/5*qbar^30*zeta_2*zeta_3+324*qbar*zeta_2*zeta_3-1848
*qbar^2*zeta_2*zeta_3+13140*qbar^3*zeta_2*zeta_3-81828*qbar^4*zeta_2*zeta_3+
2229624/5*qbar^5*zeta_2*zeta_3-2542216*qbar^6*zeta_2*zeta_3+103304448/7*qbar^7
*zeta_2*zeta_3-85426050*qbar^8*zeta_2*zeta_3+494541924*qbar^9*zeta_2*zeta_3-\
14378125248/5*qbar^10*zeta_2*zeta_3-98149960428*qbar^12*zeta_2*zeta_3-\
3382099264464*qbar^14*zeta_2*zeta_3+701062626653464797792/23*qbar^23*zeta_2*
zeta_3-181752375405206351590*qbar^24*zeta_2*zeta_3+7481435821560/13*qbar^13*
zeta_2*zeta_3+19917292324728*qbar^15*zeta_2*zeta_3-117513466350561*qbar^16*
zeta_2*zeta_3+11807026030596744/17*qbar^17*zeta_2*zeta_3-12334004451661432/3*
qbar^18*zeta_2*zeta_3-723410146732958928/5*qbar^20*zeta_2*zeta_3+
6019506909934702080/7*qbar^21*zeta_2*zeta_3-5116967951854119696*qbar^22*zeta_2
*zeta_3+40247832480055157009308824/29*qbar^29*zeta_2*zeta_3+463084643931531696
/19*qbar^19*zeta_2*zeta_3+184570709328/11*qbar^11*zeta_2*zeta_3)*eps^6-2/3*eps
^5*L^5-1/2329089562800*qbar*(-51239970381600+285313471443000*qbar+
12482173239435900*qbar^3-2020097014135200*qbar^2-2229556253060822400*qbar^6-\
67754147017677120*qbar^4+385021407444874200*qbar^5+12880730830192775550*qbar^7
-74452136053896400800*qbar^8+432357184772318005200*qbar^9-\
2520009319787511552000*qbar^10+14726901149440184004300*qbar^11-\
86279028256383739761600*qbar^12+506681260385056976419200*qbar^13-\
2981936417709885462066240*qbar^14+17583453695975581686246975*qbar^15-\
103867780717647761062248000*qbar^16+614561546864275705549054200*qbar^17-\
3641667095685582926144582400*qbar^18+21608978688104811092006397480*qbar^19-\
128387284594370179080217257600*qbar^20+763700357363971111718242845600*qbar^21-\
4547793629043053587635646809600*qbar^22+27109561859968385491181424886950*qbar^
23-161755355783577127448211503392224*qbar^24+966011942037912212406564877122000
*qbar^25-5773905654694162995450680625786400*qbar^26+
34538074698479456801880821768644800*qbar^27-\
206751013077907497223293591044923200*qbar^28+
1238510795246685431247762762212676240*qbar^29)*eps^5*L^4+(-8*qbar+7/3*zeta_2+
13186/9*qbar^3-144*qbar^2-1322399/2*qbar^6-13182*qbar^4+2454767/25*qbar^5+
1055418947/245*qbar^7-1914341853/70*qbar^8+967628290543/5670*qbar^9-\
2214882551881/2100*qbar^10+164586518006573/25410*qbar^11-365846752984637/9240*
qbar^12+47088580509083831/195195*qbar^13-41103505637038739/28028*qbar^14+
182243528808635201/20475*qbar^15-6481603772945017081/120120*qbar^16+
5673266837156210182217/17357340*qbar^17-1101990923255312191817/556920*qbar^18+
1471203021853320960682901/122862740*qbar^19-851756305805580620771621/11757200*
qbar^20+89265747380219808774081751/203693490*qbar^21-\
226264393122332433866161925/85357272*qbar^22+3164331423937839923072796011/
197351385*qbar^23-69240759179910880866879316825/713897184*qbar^24+
2974933285995554819104919432831/5070292500*qbar^25-\
80747039431164871970755251215/22746724*qbar^26+
5822207060522283618982134295457371/271057837050*qbar^27-\
24359573746623373551972271060440719/187398010800*qbar^28+
201293644778907853915264735235030809/255846959550*qbar^29-\
42665554701111113785891272535511003/8958036780*qbar^30)*eps^5*L^3+(-36*qbar+42
*zeta_3-1753/3*qbar^3+405/2*qbar^2-77344237/200*qbar^6-5483/16*qbar^4+17709231
/500*qbar^5+22445709021/6860*qbar^7-3897903917571/156800*qbar^8+
281052339738179/1587600*qbar^9-426720001407883/352800*qbar^10+
125893624237983907/15652560*qbar^11-13442007385712002679/256132800*qbar^12+
316746827956588506641/937872936*qbar^13-3291742687194091293833/1530328800*qbar
^14+972787709884846386313/71571500*qbar^15-19705436818336506444575419/
230861030400*qbar^16+12604515886689493653483287149/23629588382400*qbar^17-\
83076874856274616251658992529/25019564169600*qbar^18+
53572694259339519245932069330951/2600139252110400*qbar^19-\
182811924952996028014381718364083/1433660740512000*qbar^20+
1382969287428574673797308840696869/1756234407127200*qbar^21-\
8461037292633648596247014534848463/1743029637148800*qbar^22+
5621605098111259291902216756326088/188152508026175*qbar^23-\
1170060283248829651588648537966384023421/6370614866539123200*qbar^24+
80187354608608653227946389260014107392457/71100612349767000000*qbar^25-\
596884432791961162967190846023280599603779/86268742984383960000*qbar^26+
2564750569872441203703240317420298846804757/60471070803476833500*qbar^27-\
1303452055098781839054285799759373993739834881/5016859207399559520000*qbar^28+
89114421154703628986220748806686415710520026167/56023891579335099420000*qbar^
29-30471288538140187716331350659336865511997629229/3130573748582580300000*qbar
^30-45810397619115626534656/9*qbar^27*zeta_2+213077670893551373152080/7*qbar^
28*zeta_2+5455172593603865649693822/5*qbar^30*zeta_2-48*qbar*zeta_2+261*qbar^2
*zeta_2-1840*qbar^3*zeta_2+22557/2*qbar^4*zeta_2-304848/5*qbar^5*zeta_2+345297
*qbar^6*zeta_2-13960176/7*qbar^7*zeta_2+45991485/4*qbar^8*zeta_2-199047424/3*
qbar^9*zeta_2+1923844086/5*qbar^10*zeta_2-24639999696/11*qbar^11*zeta_2+
26154546697/2*qbar^12*zeta_2-92319332563733009184/23*qbar^23*zeta_2+
95676697381115542185/4*qbar^24*zeta_2-995109063360/13*qbar^13*zeta_2+
3144243927456/7*qbar^14*zeta_2-2641678138128*qbar^15*zeta_2+124538778446781/8*
qbar^16*zeta_2-1562409834621408/17*qbar^17*zeta_2+543509700436093*qbar^18*
zeta_2-61163361831153552/19*qbar^19*zeta_2+95467087575211491/5*qbar^20*zeta_2-\
793771784378418320/7*qbar^21*zeta_2+7417029059227021572/11*qbar^22*zeta_2-\
5283031508403333830756208/29*qbar^29*zeta_2-3566898724399431688848/25*qbar^25*
zeta_2+11073738585530538573462/13*qbar^26*zeta_2)*eps^5*L^2+(-12*qbar+75/2*
zeta_4-152626/27*qbar^3+2379/4*qbar^2+7828260968/3375*qbar^6+3089483/64*qbar^4
-673207411/1875*qbar^5-13188593521466/900375*qbar^7+4011137460869897/43904000*
qbar^8-842860128236724719/1500282000*qbar^9+1267100564719784009/370440000*qbar
^10-3370471193735637509737/162708361200*qbar^11+9245950636993335212357/
73958346000*qbar^12-9813489873036236557058017/13039039013000*qbar^13+
6860314638156620733620145109/1516540537512000*qbar^14-\
4137721556130019918921085744/152331080776875*qbar^15+
430506801766820170418268073193/2641050187776000*qbar^16-\
21234256509920555180221516202672329/21713654097178243200*qbar^17+
311242153444065473350676062553191813/53055987386770368000*qbar^18-\
5857943820054081242250722649175436748941/166455595035197990121600*qbar^19+
41108343832558671854278841079900808150759/194684906473915777920000*qbar^20-\
582844584618086068148262382954021305014687/459943091544626025336000*qbar^21+
14661880870929206368768841979098453484770263/1927380574091766201408000*qbar^22
-2856958307086712666470475740339078597841375393/62541756404732600367372000*
qbar^23+97499163661751750665308227313171210088868118851/
355309688560219990492896000*qbar^24-\
2746357395452545719183833525458332984258079862037149/
1665514165126031205435450000000*qbar^25+
4446967696798549474497873119740528087942937441473/448623344141691907188000000*
qbar^26-2171263930777508112151822320951721207320218860343468647/
36424794791306302462873291500000*qbar^27+
12040588472114262831927856702993969024642961961575317783/
33576765568940789101578672000000*qbar^28-\
1372761263869565295473782462668026996295341589620790249906893/
636112723081232417586258876183000000*qbar^29+
1424871674637289551274143388002482847842599779825689608126987/
109674607427798692687286013135000000*qbar^30-461667021454104074916476/9*qbar^
27*zeta_3+2147191621142501864361768/7*qbar^28*zeta_3+
54964519334395447944010812/5*qbar^30*zeta_3-492*qbar*zeta_3+2658*qbar^2*zeta_3
-18716*qbar^3*zeta_3+114465*qbar^4*zeta_3-3090312/5*qbar^5*zeta_3+3497002*qbar
^6*zeta_3-141277152/7*qbar^7*zeta_3+232580193/2*qbar^8*zeta_3-2012224964/3*
qbar^9*zeta_3+19440966348/5*qbar^10*zeta_3-248909854608/11*qbar^11*zeta_3+
132066378757*qbar^12*zeta_3-930691732408609946976/23*qbar^23*zeta_3+
482223894648387604037/2*qbar^24*zeta_3-10046977970664/13*qbar^13*zeta_3+
31738290588240/7*qbar^14*zeta_3-133300039686696/5*qbar^15*zeta_3+
628314141910881/4*qbar^16*zeta_3-15762548875488984/17*qbar^17*zeta_3+
16447336684843750/3*qbar^18*zeta_3-616878068455074864/19*qbar^19*zeta_3+
192547237305172302*qbar^20*zeta_3-8003851316802712096/7*qbar^21*zeta_3+
74780207592954386904/11*qbar^22*zeta_3-53233599001467641034910248/29*qbar^29*
zeta_3-35952177901274386091412/25*qbar^25*zeta_3+111607363307272216947036/13*
qbar^26*zeta_3-30518896363854127023671624050762/2657429775*qbar^27*zeta_2+
269815218749035861038356879490646/3904125225*qbar^28*zeta_2+
35757838526838742370281704524893901/14271382125*qbar^30*zeta_2+6*qbar*zeta_2+
249/2*qbar^2*zeta_2-3202/3*qbar^3*zeta_2+76281/8*qbar^4*zeta_2-1729644/25*qbar
^5*zeta_2+13659553/30*qbar^6*zeta_2-708151008/245*qbar^7*zeta_2+20080925451/
1120*qbar^8*zeta_2-20721225010/189*qbar^9*zeta_2+116426059769/175*qbar^10*
zeta_2-486208956392/121*qbar^11*zeta_2+31936073547563/1320*qbar^12*zeta_2-\
683488941577815959177143792/77744485*qbar^23*zeta_2+
12569867797603438858554128835/237965728*qbar^24*zeta_2-9459796744354636/65065*
qbar^13*zeta_2+30575193597410184/35035*qbar^14*zeta_2-393022067373754492/75075
*qbar^15*zeta_2+20112016238099299109/640640*qbar^16*zeta_2-\
54457828819554460084/289289*qbar^17*zeta_2+5186795547959432907559/4594590*qbar
^18*zeta_2-207979992483738644764696/30715685*qbar^19*zeta_2+
187640553491937862238867/4618900*qbar^20*zeta_2-752468292680957163554144/
3086265*qbar^21*zeta_2+26030098859018875386011786/17782765*qbar^22*zeta_2-\
39029680386930392203755754407923828/93810551835*qbar^29*zeta_2-\
210808659946065570460075385218/663966875*qbar^25*zeta_2+
59923398281941156522115981003/31387525*qbar^26*zeta_2)*eps^5*L+(-16*qbar+78*
zeta_5-15*zeta_2*zeta_3+15581/243*qbar^3-463/4*qbar^2+175739380633/303750*qbar
^6+14786003/3456*qbar^4-20368954853/337500*qbar^5-3561302009263433/756315000*
qbar^7+5844127747428899203/165957120000*qbar^8-22470840469978077703/
90737055360*qbar^9+14081006940833151500077/8401579200000*qbar^10-\
107040680408783608210797331/9664876655280000*qbar^11+
189648373632797274899370503/2635875451440000*qbar^12-\
1053651951192227829184275012581473/2283591575980194480000*qbar^13+
960845540073547056244072957205783/327900328858694592000*qbar^14-\
48673909576833048852421484826981169/2634913356900224400000*qbar^15+
20826016451203573658960256237567538099/179876751831055319040000*qbar^16-\
2882491287360103385882092159104786812796919/3990613519134167376971520000*qbar^
17+113822597572069789634286765689676455920457389/25352132945087651571348480000
*qbar^18-16171458206748274495502355175720835702430144327989/
581244361418505453408929629440000*qbar^19+
210454171486199605735070722405638541594534489911509/
1223672339828432533492483430400000*qbar^20-\
516363627564757586662269761769982989979960881019/
486687862431762939457237728000*qbar^21+
8794974341956833261082778882457874049635659893862157/
1346039573811275786841731773440000*qbar^22-\
3955862168688402181361642338264777153156534789009716551101/
98449686234354411723957640998387840000*qbar^23+
12677114928357851531235831223623675081353459876739258042877/
51365053687489258290760508346984960000*qbar^24-\
12660499454261913152995899327823026238759687462363520404690781/
8360197540281454799928468155433750000000*qbar^25+
645769755554525422323267408028482028520472813007008638360650919/
69556843535141703935404855053208800000000*qbar^26-\
16777915713950012128556957252172225974054875991540647726933319563/
294998351928936470278080965742794400000000*qbar^27+
8450683364396540645962159333283723951963142296191064050610267416849/
24269987867338674542384340193950393600000000*qbar^28-\
946956200768039665226602826880324027882291778205221052317386371878853909/
444469051227835524108350015165004840837720000000*qbar^29+
7048482111277511650029209761881176033074464006824646933827534693306890879/
540935964983166966460466549896557615624000000000*qbar^30-\
13193743166687993026933156448237254/135528918525*qbar^27*zeta_3+
27583258597629178332269243881360871/46849502700*qbar^28*zeta_3+
1425704383050531380847410872005263881/66167317125*qbar^30*zeta_3+64*qbar*
zeta_3+622*qbar^2*zeta_3-59480/9*qbar^3*zeta_3+121903/2*qbar^4*zeta_3-11413436
/25*qbar^5*zeta_3+138413732/45*qbar^6*zeta_3-4901710956/245*qbar^7*zeta_3+
35493801517/280*qbar^8*zeta_3-2238244982686/2835*qbar^9*zeta_3+365259543211/75
*qbar^10*zeta_3-379309526118106/12705*qbar^11*zeta_3+631298482819289/3465*qbar
^12*zeta_3-186970299564564986857719903548/2565568005*qbar^23*zeta_3+
6206607819389504033414588039/14090076*qbar^24*zeta_3-216345578848103612/195195
*qbar^13*zeta_3+235720781608089399/35035*qbar^14*zeta_3-367396034124590188/
9009*qbar^15*zeta_3+118640475413483271529/480480*qbar^16*zeta_3-\
6482767077331041704297/4339335*qbar^17*zeta_3+24905747808811244388011/2756754*
qbar^18*zeta_3-1677595711524840091177717/30715685*qbar^19*zeta_3+
627853676623671767268579/1901900*qbar^20*zeta_3-67733156557297021122608218/
33948915*qbar^21*zeta_3+1286541885791039892522274441/106696590*qbar^22*zeta_3-\
5011479153192508827314276417575633318/1407158277525*qbar^29*zeta_3-\
37128604925939920734140898648757/13943304375*qbar^25*zeta_3+
1691707744192995204551514722997/105079975*qbar^26*zeta_3-\
104091453658548586564018/9*qbar^27*zeta_4+483607534511561211247548/7*qbar^28*
zeta_4+12355122081456501364141716/5*qbar^30*zeta_4-138*qbar*zeta_4+690*qbar^2*
zeta_4-4786*qbar^3*zeta_4+28437*qbar^4*zeta_4-756108/5*qbar^5*zeta_4+844706*
qbar^6*zeta_4-33784224/7*qbar^7*zeta_4+55171173/2*qbar^8*zeta_4-474222382/3*
qbar^9*zeta_4+911305476*qbar^10*zeta_4-58064501160/11*qbar^11*zeta_4+
30682305149*qbar^12*zeta_4-9168829948997630928*qbar^23*zeta_4+
109118124480950168077/2*qbar^24*zeta_4-2325823806444/13*qbar^13*zeta_4+
7323967452792/7*qbar^14*zeta_4-30673246112316/5*qbar^15*zeta_4+144209652316197
/4*qbar^16*zeta_4-3609396521704980/17*qbar^17*zeta_4+3758218053779918/3*qbar^
18*zeta_4+219162762858536082/5*qbar^20*zeta_4-1819010724321687776/7*qbar^21*
zeta_4+16968767620848642288/11*qbar^22*zeta_4-11977556727826727207231004/29*
qbar^29*zeta_4-140682299164694808/19*qbar^19*zeta_4-8124964749279105587958/25*
qbar^25*zeta_4+25192398252944986390380/13*qbar^26*zeta_4+
119845539385203940198592509072492155412181/53356827179538382500*qbar^27*zeta_2
-16677542726904533039201036634865396955161343/1254214801849889880000*qbar^28*
zeta_2-1942651376112464224871959887935928575032401061/4154915894258498118750*
qbar^30*zeta_2+12*qbar*zeta_2-153*qbar^2*zeta_2+8176/9*qbar^3*zeta_2-46453/8*
qbar^4*zeta_2+8710649/250*qbar^5*zeta_2-60885269/300*qbar^6*zeta_2+20007966123
/17150*qbar^7*zeta_2-522269899901/78400*qbar^8*zeta_2+18086401671769/476280*
qbar^9*zeta_2-95588479714919/441000*qbar^10*zeta_2+20795425836980591/16770600*
qbar^11*zeta_2-130117206605870107/18295200*qbar^12*zeta_2+
2119664421161021560931207655823254767/1144719858831248700*qbar^23*zeta_2-\
104212150567911870916733670948028115357/9555922299808684800*qbar^24*zeta_2+
95911771412680068341/2344682340*qbar^13*zeta_2-992926834015767603089/
4208404200*qbar^14*zeta_2+9229186999997264131721/6763506750*qbar^15*zeta_2-\
26094961883333213453047/3298014720*qbar^16*zeta_2+1630125439524245316295311887
/35444382573600*qbar^17*zeta_2-2513885292450946921308663503/9382336563600*qbar
^18*zeta_2+22370786926994842868528425720549/14300765886607200*qbar^19*zeta_2-\
68877968571417669677516299727419/7526718887688000*qbar^20*zeta_2+
611641024413935069551374809533/11404119526800*qbar^21*zeta_2-\
1303519307487367775843067542615737/4139695388228400*qbar^22*zeta_2+
17218980463894888591911646345847415925923507149/218493177159406887738000*qbar^
29*zeta_2+16005976958024546238194105637250449683071/248852143224184500000*qbar
^25*zeta_2-1536064192877795983495884458207087231609/4043847327392998125*qbar^
26*zeta_2)*eps^5-13/12*eps^4*L^4-1/1164544781400*qbar*(-25619985190800+
129264470735400*qbar+5356323722049300*qbar^3-898252208053200*qbar^2-\
913516839229737600*qbar^6-28538800230900960*qbar^4+159676557701661000*qbar^5+
5226844683937927050*qbar^7-29977130784346746000*qbar^8+172945172720325685680*
qbar^9-1002383196931130414400*qbar^10+5829610736224184609700*qbar^11-\
34008890093078614005600*qbar^12+198971952966290124878400*qbar^13-\
1167074938243461543135840*qbar^14+6861086742357996699075525*qbar^15-\
40418509438041839213709600*qbar^16+238550219389323688494047400*qbar^17-\
1410325778987836015698993600*qbar^18+8350954799271534705290195160*qbar^19-\
49519327401896733064524297600*qbar^20+294026544689873247345606458400*qbar^21-\
1747946995230274301369719612800*qbar^22+10403064918564782895798960042450*qbar^
23-61979941311957143801756056618992*qbar^24+369629641866740254551977029743600*
qbar^25-2206379560425440051367962792546000*qbar^26+
13181540009220605075456080635328800*qbar^27-\
78813678681481278582653528734812000*qbar^28+
471591158153122932241498193251839600*qbar^29)*eps^4*L^3+(-12*qbar+5/2*zeta_2+
1220/3*qbar^3-33*qbar^2-3266137/15*qbar^6-16953/4*qbar^4+809688/25*qbar^5+
342576384/245*qbar^7-4892685579/560*qbar^8+10147069700/189*qbar^9-57211587586/
175*qbar^10+239537790832/121*qbar^11-7882420496747/660*qbar^12+
4676971088839928/65065*qbar^13-15135439455289872/35035*qbar^14+
38950917194369848/15015*qbar^15-4987313932567638821/320320*qbar^16+
27027990988372041560/289289*qbar^17-1287920545937763984511/2297295*qbar^18+
103340645091416839844288/30715685*qbar^19-46638655836222256620371/2309450*qbar
^20+374207550303038897399392/3086265*qbar^21-1177231727219439454098908/1616615
*qbar^22+340132038322743323900230016/77744485*qbar^23-\
3128523045079111830870920131/118982864*qbar^24+104963231033840072484533331236/
663966875*qbar^25-29843140825952367272969814214/31387525*qbar^26+
15202218217383202368293849345156/2657429775*qbar^27-\
134427003443292059422900995043148/3904125225*qbar^28+
19448670073081018596121854385936744/93810551835*qbar^29-\
17821110473253253655909916140576458/14271382125*qbar^30)*eps^4*L^2+(-36*qbar+
26*zeta_3-3364/3*qbar^3+393/2*qbar^2+58016461/225*qbar^6+119017/16*qbar^4-\
5616911/125*qbar^5-12576188853/8575*qbar^7+1306498356209/156800*qbar^8-\
3756728970749/79380*qbar^9+59386604900261/220500*qbar^10-12891935862365969/
8385300*qbar^11+40272050011974653/4573800*qbar^12-296526512181961551583/
5861705850*qbar^13+613458064659163237079/2104202100*qbar^14-\
5698679302692816293171/3381753375*qbar^15+2254826160659097790021721/
230861030400*qbar^16-1005827226985655051050123697/17722191286800*qbar^17+
4652504049811199029916166623/14073504845400*qbar^18-\
13799182016277152911691366276443/7150382943303600*qbar^19+
42484601313744635018395821410929/3763359443844000*qbar^20-\
880288850722537161347566697319/13304806114600*qbar^21+
804057181111722189967426813435927/2069847694114200*qbar^22-\
1307578726175238865476011707441644497/572359929415624350*qbar^23+
6429263512260508810511381631474888959/477796114990434240*qbar^24-\
9875881015955826503491193166237958401169/124426071612092250000*qbar^25+
1895792082500614708982073838326937460818/4043847327392998125*qbar^26-\
1896582535568839817453681081115502994779/684061886917158750*qbar^27+
10294706324822658773700797620241800836955193/627107400924944940000*qbar^28-\
1518665206903894686656921883817858908931795397/15606655511386206267000*qbar^29
+109050617880976486737180316177535930203751921/188859813375386278125*qbar^30-\
7126090525895619139832/9*qbar^27*zeta_2+4689974916282323668848*qbar^28*zeta_2+
825586796713582894145184/5*qbar^30*zeta_2-24*qbar*zeta_2+96*qbar^2*zeta_2-632*
qbar^3*zeta_2+3360*qbar^4*zeta_2-83664/5*qbar^5*zeta_2+88064*qbar^6*zeta_2-\
3350784/7*qbar^7*zeta_2+2622768*qbar^8*zeta_2-43501448/3*qbar^9*zeta_2+
405050976/5*qbar^10*zeta_2-5019715296/11*qbar^11*zeta_2+2587290544*qbar^12*
zeta_2-14996813542559710272/23*qbar^23*zeta_2+3840407742809893112*qbar^24*
zeta_2-191774674128/13*qbar^13*zeta_2+591702627360/7*qbar^14*zeta_2-\
2432265560592/5*qbar^15*zeta_2+2810124838488*qbar^16*zeta_2-276901058549808/17
*qbar^17*zeta_2+284091343521920/3*qbar^18*zeta_2-10488900287078688/19*qbar^19*
zeta_2+3226124309498640*qbar^20*zeta_2-132266946037057792/7*qbar^21*zeta_2+
1219834001368342368/11*qbar^22*zeta_2-806567834868605454696336/29*qbar^29*
zeta_2-566381314560138405864/25*qbar^25*zeta_2+1739954903933662424832/13*qbar^
26*zeta_2)*eps^4*L+(-4*qbar+17/2*zeta_4-73561/81*qbar^3+415/4*qbar^2+
56827386869/162000*qbar^6+4682695/576*qbar^4-287981407/5000*qbar^5-\
46442891905759/21609000*qbar^7+1738286661202271/131712000*qbar^8-\
1441503814818169553/18003384000*qbar^9+642582683820265567/1333584000*qbar^10-\
9411182719423310232437/3254167224000*qbar^11+16780487146667215947587/
968181984000*qbar^12-1314839040761422985163187639/12673945920636000*qbar^13+
5646746410058505608599278281/9099243225072000*qbar^14-\
1130741990298504454836649511/304662161553750*qbar^15+
852349590465790860173004133637/38396806576128000*qbar^16-\
1747592324979947376421305344495311/13159790361926208000*qbar^17+
657745059767673171676908958004207683/827673403233617740800*qbar^18-\
9502920317746364631951658296560112206533/1997467140422375881459200*qbar^19+
950961840753788682381069632561908889141/33374555395528419072000*qbar^20-\
942336786626932466609509055103190089087749/5519317098535512304032000*qbar^21+
789097716943598551427527019892806253106519/770952229636706480563200*qbar^22-\
37626484394517517104174496413038360846973548371/6129092127663794836002456000*
qbar^23+1884830833757851230216322010526936884673273679883/
51164595152671678630977024000*qbar^24-\
163712830295616946485403900164183874177335785490823/
740228517833791646860200000000*qbar^25+
4602010237507811279153980685046894781832889792093581/
3464269463462144907305736000000*qbar^26-\
3489261640169812222639824325142770682272542019362305029/
437097537495675629554479498000000*qbar^27+
29005527499983127446778439033744152743559223165314749889/
604381780240934203828416096000000*qbar^28-\
43203417958257331583294171575059941737082044339848828994711/
149673581901466451196766794396000000*qbar^29+
1714385898580822088335452513726649953633199499558645597465693/
987071466850188234185574118215000000*qbar^30-225998133631836220977616/27*qbar^
27*zeta_3+349763210019354362233312/7*qbar^28*zeta_3+8924737051565653321215464/
5*qbar^30*zeta_3-112*qbar*zeta_3+540*qbar^2*zeta_3-11152/3*qbar^3*zeta_3+21758
*qbar^4*zeta_3-573792/5*qbar^5*zeta_3+636524*qbar^6*zeta_3-3616448*qbar^7*
zeta_3+20576031*qbar^8*zeta_3-1057198384/9*qbar^9*zeta_3+675045480*qbar^10*
zeta_3-42892763520/11*qbar^11*zeta_3+67832836658/3*qbar^12*zeta_3-\
153086070503430099456/23*qbar^23*zeta_3+39573047945991633619*qbar^24*zeta_3-\
1710361432736/13*qbar^13*zeta_3+5375730491328/7*qbar^14*zeta_3-22475718708704/
5*qbar^15*zeta_3+52753425502879/2*qbar^16*zeta_3-2637015229928160/17*qbar^17*
zeta_3+2742221488788212/3*qbar^18*zeta_3-102528949682362112/19*qbar^19*zeta_3+
159550693195268388/5*qbar^20*zeta_3-3968688813736020032/21*qbar^21*zeta_3+
12329040081706046832/11*qbar^22*zeta_3-8657177680941656017067616/29*qbar^29*
zeta_3-5888627594986185730192/25*qbar^25*zeta_3+18244894588574709614280/13*
qbar^26*zeta_3+6977609977374100294022/243*qbar^27*zeta_2-\
8042669150489892799917/49*qbar^28*zeta_2-135022638685313574069221/25*qbar^30*
zeta_2+6*qbar*zeta_2-57/2*qbar^2*zeta_2+470/3*qbar^3*zeta_2-5433/8*qbar^4*
zeta_2+72756/25*qbar^5*zeta_2-79201/6*qbar^6*zeta_2+3064368/49*qbar^7*zeta_2-\
9716025/32*qbar^8*zeta_2+40673810/27*qbar^9*zeta_2-190749591/25*qbar^10*zeta_2
+4755575160/121*qbar^11*zeta_2-4925956961/24*qbar^12*zeta_2+
14628720817107453168/529*qbar^23*zeta_2-15000645413811251041/96*qbar^24*zeta_2
+183297937764/169*qbar^13*zeta_2-283743294132/49*qbar^14*zeta_2+155972712748/5
*qbar^15*zeta_2-21679721308473/128*qbar^16*zeta_2+267630264912492/289*qbar^17*
zeta_2-275123811152971/54*qbar^18*zeta_2+10175724674538888/361*qbar^19*zeta_2-\
15673719529872279/100*qbar^20*zeta_2+128703407950431280/147*qbar^21*zeta_2-\
594249697507135770/121*qbar^22*zeta_2+790942598738393934254436/841*qbar^29*
zeta_2+553615644345601666506/625*qbar^25*zeta_2-851138798533394246859/169*qbar
^26*zeta_2)*eps^4-4/3*L^3*eps^3-4/48522699225*qbar*(-145568097675+582272390700
*qbar+20379533674500*qbar^3-3833293238775*qbar^2-2903376503570400*qbar^6-\
101490077699010*qbar^4+534137873068800*qbar^5+15907972850119350*qbar^7-\
87950319881499075*qbar^8+491354166981017340*qbar^9-2767842448897043700*qbar^10
+15692790109274828550*qbar^11-89475238766205126450*qbar^12+
512696582464848853500*qbar^13-2950502255798290723530*qbar^14+
17044355290331865971475*qbar^15-98794020434532707834550*qbar^16+
574369950589178181438000*qbar^17-3348353643624574550865900*qbar^18+
19567532441532914908319250*qbar^19-114606236427954659734975200*qbar^20+
672609526736639944991912100*qbar^21-3954814526407780207235863800*qbar^22+
23293368725715699978496904775*qbar^23-137411750865308545210549241277*qbar^24+
811801042967662223007762568800*qbar^25-4802460378307711128711407680975*qbar^26
+28446280279445218320951250780350*qbar^27-168693312309865559799244290679050*
qbar^28+1001492495526610031117794417857060*qbar^29)*eps^3*L^2+(-12*qbar+2*
zeta_2-508/3*qbar^3+39*qbar^2+39667/3*qbar^6+2823/4*qbar^4-73512/25*qbar^5-\
3066432/49*qbar^7+4858887/16*qbar^8-40674820/27*qbar^9+190750914/25*qbar^10-\
4755583152/121*qbar^11+2462979155/12*qbar^12-183297950952/169*qbar^13+
283743297744/49*qbar^14-779863565336/25*qbar^15+10839860661255/64*qbar^16-\
267630264941976/289*qbar^17+137561905578253/27*qbar^18-10175724674580048/361*
qbar^19+7836859764942849/50*qbar^20-128703407950444352/147*qbar^21+
594249697507149756/121*qbar^22-14628720817107526176/529*qbar^23+
7500322706905631059/48*qbar^24-553615644345601761012/625*qbar^25+
65472215271799559226/13*qbar^26-6977609977374100321276/243*qbar^27+
8042669150489892809076/49*qbar^28-790942598738393934400776/841*qbar^29+
135022638685313574072014/25*qbar^30)*eps^3*L+(-16*qbar+22/3*zeta_3-3832/27*
qbar^3+29*qbar^2+49410037/1350*qbar^6+26111/24*qbar^4-2523173/375*qbar^5-\
1714803861/8575*qbar^7+261958556407/235200*qbar^8-890794430545/142884*qbar^9+
23184730085603/661500*qbar^10-712635126821621/3593700*qbar^11+6194198688405701
/5488560*qbar^12-113494167300522761461/17585117550*qbar^13+
233989295302558871069/6312606300*qbar^14-2168171605388368454621/10145260125*
qbar^15+428178828825772848308431/346291545600*qbar^16-\
381529014447064785804935507/53166573860400*qbar^17+
1763352222269557295906342737/42220514536200*qbar^18-\
5227577105559462954854306832337/21451148829910800*qbar^19+
16091234056071600359275343094439/11290078331532000*qbar^20-\
1000245933437677481225776517183/119743255031400*qbar^21+
304595054736076604091786084256117/6209543082342600*qbar^22-\
495493031189456170020815759060034227/1717079788246873050*qbar^23+
24373119677298305293493961681469663823/14333883449713027200*qbar^24-\
3745785073887106768788280695225467119267/373278214836276750000*qbar^25+
719455779245637450972378760239700458418/12131541982178994375*qbar^26-\
4012556912737937937542087893502439740083/11433605824186796250*qbar^27+
3911869922740784508200558605618204718749043/1881322202774834820000*qbar^28-\
4042332432759637021285260027602608799121628409/327739765739110331607000*qbar^
29+456462217269018483346007067969861889450141201/6232373841387747178125*qbar^
30)*eps^3+1/1356164547885973785960000*qbar*(9493151835201816501720000*qbar+
24071920724976034700790000*qbar^3-11452056182148223081440000*qbar^2-\
38083314650838774071040000*qbar^6-27340277285381231524953600*qbar^4+
20041098318759390392520000*qbar^5+49415245713595169825917500*qbar^7-\
33820399836168728983200000*qbar^8+47845485249417155168668800*qbar^9-\
59716071992863374641280000*qbar^10+50818499308282739923890000*qbar^11-\
70552655059251369977280000*qbar^12+66645800638967854624320000*qbar^13-\
57718363158027044330457600*qbar^14+99148342493101114757919375*qbar^15-\
92237959699815573483840000*qbar^16+59185699713295275720600000*qbar^17-\
103083532393327204118400000*qbar^18+121322480453879214891981600*qbar^19-\
80398108707326300816640000*qbar^20+104503125987510905622240000*qbar^21-\
124777392957856552193280000*qbar^22+104321074284256469632492500*qbar^23-\
136710065880012627856998144*qbar^24+123467146353689897460240000*qbar^25-\
101401669651808860253920000*qbar^26+168994708763097059940240000*qbar^27-\
157321537802325330033600000*qbar^28+101007135526547327578300800*qbar^29-\
5424658191543895143840000)*eps^2-eps^2*L^2,(-39*qbar+3/2*zeta_2+1499/3*qbar^3+
51/4*qbar^2-49074647/60*qbar^6-154701/16*qbar^4+2601861/25*qbar^5+1449595323/
245*qbar^7-18241263387/448*qbar^8+512129245391/1890*qbar^9-1235173946093/700*
qbar^10+95890576856303/8470*qbar^11-8046487199983/112*qbar^12+2263220125356283
/5005*qbar^13-396393330018774639/140140*qbar^14+1321944721785312739/75075*qbar
^15-27983232806599801877/256256*qbar^16+781281004510871676391/1157156*qbar^17-\
76533995541078189540079/18378360*qbar^18+3149472957257263943425181/122862740*
qbar^19-20374019326584454096437593/129329200*qbar^20+4376455852326333337363167
/4526522*qbar^21-843216528016822100652112059/142262120*qbar^22+
6209093221131332218324510255/171037867*qbar^23-9612431951882784152354682159/
43266496*qbar^24+25260683399460856371580075792851/18591072500*qbar^25-\
11470111298079949306227839252719/1381051100*qbar^26+
4584703463774996419265487689094743/90352612350*qbar^27-\
3871538821867354674033921393839249/12493200720*qbar^28+
1774818961612509624378409880353357973/938105518350*qbar^29-\
11205861718946126003949636215415689731/970453984500*qbar^30)*eps^4*L^2-1/
465817912560*qbar*(-16303626939600+118550658746520*qbar+7748997429913740*qbar^
3-1047935030622480*qbar^2-1864322535450735360*qbar^6-47655967362363360*qbar^4+
297421864625765880*qbar^5+11503312619658849990*qbar^7-70272397729923589200*
qbar^8+428060082724694403984*qbar^9-2601908231833012939200*qbar^10+
15781292259039563796540*qbar^11-95580740871571808049120*qbar^12+
578401189580318101620480*qbar^13-3498170089252663167479136*qbar^14+
21148915806163049846616675*qbar^15-127832428777260308059838880*qbar^16+
772595351874153640356964440*qbar^17-4669367555083540913998954560*qbar^18+
28221884446667119900921357128*qbar^19-170591043698567633056403854080*qbar^20+
1031296785073295934110535465120*qbar^21-6235613400552936255942217971840*qbar^
22+37709483814250432327297515431070*qbar^23-228088493443592580259439599853232*
qbar^24+1379879826401922357284828694389520*qbar^25-\
8349617938266456588921724532072080*qbar^26+50533652684387836532153086620243840
*qbar^27-305903201234689852206759781992516960*qbar^28+
1852151337382659423674535547355956176*qbar^29)*eps^4*L^3+(-6*qbar+32/3*zeta_3-\
4370/9*qbar^3+321/4*qbar^2+175574477/900*qbar^6+430691/96*qbar^4-12229018/375*
qbar^5-9945797592/8575*qbar^7+1307474961343/188160*qbar^8-12306258774878/
297675*qbar^9+323640551900191/1323000*qbar^10-9099856314887011/6288975*qbar^11
+3290335507273350797/384199200*qbar^12-178363628760817823903/3517023510*qbar^
13+3794242581281700271741/12625212600*qbar^14-7233847021105386714937/
4058104050*qbar^15+14660139657947967549302323/1385166182400*qbar^16-\
119436157249320686884447567/1898806209300*qbar^17+
21064928112403818987095826589/56294019381600*qbar^18-\
341410251343386418082093579873/153222491642220*qbar^19+
1356889222858680354576255446507/102172654584000*qbar^20-\
131754928016968955079511442699/1663100764325*qbar^21+
469929189873069260790820958616751/993526893174816*qbar^22-\
4852847150999672163819393386953979437/1717079788246873050*qbar^23+
484490686191602800554251515639503517901/28667766899426054400*qbar^24-\
1715942959012872072319661991615984255001/16967191583467125000*qbar^25+
29388036971181361970594089598877798069113/48526167928715977500*qbar^26-\
506416084590934768338445417897136485226179/139548624931100385000*qbar^27+
16374353683541016609066991536783710199788267/752528881109933928000*qbar^28-\
106961572916801960412061077575468120062360809427/819349414347775829017500*qbar
^29+1328448971454308960388692889653214324754277089313/
1695205684857467232450000*qbar^30-16497838724613205090*qbar^27*zeta_2+
659147812016694482268/7*qbar^28*zeta_2+15450964601701449729858/5*qbar^30*
zeta_2-18*qbar*zeta_2+39*qbar^2*zeta_2-162*qbar^3*zeta_2+1287/2*qbar^4*zeta_2-\
10908/5*qbar^5*zeta_2+8863*qbar^6*zeta_2-286416/7*qbar^7*zeta_2+775047/4*qbar^
8*zeta_2-942546*qbar^9*zeta_2+23551794/5*qbar^10*zeta_2-264140136/11*qbar^11*
zeta_2+248624127/2*qbar^12*zeta_2-368092725452257104/23*qbar^23*zeta_2+
360985557428321407/4*qbar^24*zeta_2-8476736364/13*qbar^13*zeta_2+24216039096/7
*qbar^14*zeta_2-92674869372/5*qbar^15*zeta_2+801277399431/8*qbar^16*zeta_2-\
9270793637316/17*qbar^17*zeta_2+8967532368949/3*qbar^18*zeta_2-313175612539800
/19*qbar^19*zeta_2+456902017620921/5*qbar^20*zeta_2-3563538086626512/7*qbar^21
*zeta_2+31334606354070828/11*qbar^22*zeta_2-15625236130211520441900/29*qbar^29
*zeta_2-12765670214536739358/25*qbar^25*zeta_2+2898254374374917778*qbar^26*
zeta_2)*eps^3+(921/5*zeta_5-53/2*zeta_2*zeta_3-9777/2*qbar^3+318*qbar^2+
45780557863303/3240000*qbar^6+4416757/48*qbar^4-116431271/90*qbar^5-\
5750425970657/45000*qbar^7+7231023615686627791/6914880000*qbar^8-\
35619930323919101879/4445280000*qbar^9+54627912038897795393683/933508800000*
qbar^10-115693972519752550196213/280052640000*qbar^11+
18661016725496496368021424691/6560401123584000*qbar^12-\
1458797244266662537975883681/75930568560000*qbar^13+
13970661295927193077157631066533219/109300109619564864000*qbar^14-\
92250145785015538101850678239273247/109788056537509350000*qbar^15+
4555617937164186215562111503530612103/832762739958589440000*qbar^16-\
9458046759513894707402594829396414101/267673737843832320000*qbar^17+
958016857095606493134494811785030010088268311/4225355490847941928558080000*
qbar^18-226429201178999864304514204660620409864008823/
156494647809183034391040000*qbar^19+
3748682335974112850500759887049778367728570726040529/
407890779942810844497494476800000*qbar^20-\
12451361996375188469619640540606982744525540850413453/
214142659469975693361184600320000*qbar^21+
82246924736913663741055436305199984053150389703861747/
224339928968545964473621962240000*qbar^22-\
1175133953966849390299446310666610638791022910729869/
509863474928513555621868096000*qbar^23+
3959203208894037943342810888208416775445797476273834702174397/
273946952999942710884056044517253120000*qbar^24-\
12901531949990122010786692211226767795977942594464161391153263/
142680704687470161918779189852736000000*qbar^25+
13091030170096856686353595846015896387544382478080691299283517207/
23185614511713901311801618351069600000000*qbar^26-\
21184963673151144444538117928280461512967666390805204758321770283/
6019342229002647455948497071912300000000*qbar^27+
59068889836542472706507911211144653826146042784966332375274578671943/
2696665318593186060264926688216710400000000*qbar^28-\
2809635308142532707860554023963257284903582553497020335237574225703/
20637744785151934134680561389413600000000*qbar^29+
107937446870576034329849481032163404437716872795252630636919685529531030641/
127720991732136644858721268725576103689000000000*qbar^30-\
61169652362023911363042672757392319/12907516050*qbar^27*zeta_3+
72818056052422426276522193966286337/2498640144*qbar^28*zeta_3+
56190230653801665375898701271825112839/51076525500*qbar^30*zeta_3+564*qbar*
zeta_3+2961*qbar^2*zeta_3-167554/3*qbar^3*zeta_3+2911809/4*qbar^4*zeta_3-\
178715211/25*qbar^5*zeta_3+569456957/10*qbar^6*zeta_3-103232935863/245*qbar^7*
zeta_3+47547859713/16*qbar^8*zeta_3-38240785809241/1890*qbar^9*zeta_3+
94225227278183/700*qbar^10*zeta_3-7461737196072323/8470*qbar^11*zeta_3+
10521777867796927/1848*qbar^12*zeta_3-80313235444070907248767125409/24433981*
qbar^23*zeta_3+14480524956940402930853146232639/713897184*qbar^24*zeta_3-\
2371191055136424949/65065*qbar^13*zeta_3+4635164280436628397/20020*qbar^14*
zeta_3-9979410606283772579/6825*qbar^15*zeta_3+588749386450709994473/64064*
qbar^16*zeta_3-66576034444994023580395/1157156*qbar^17*zeta_3+
2199453081223700481294503/6126120*qbar^18*zeta_3-21117216921688293579355317/
9450980*qbar^19*zeta_3+163120361543911228621497793/11757200*qbar^20*zeta_3-\
389204352238940742638427619/4526522*qbar^21*zeta_3+
10811854139600797162288428857/20323160*qbar^22*zeta_3-\
168019098374361773226013757261888106773/938105518350*qbar^29*zeta_3-\
2324612824903966940465915310586451/18591072500*qbar^25*zeta_3+
7444786344844571856612996915691663/9667357700*qbar^26*zeta_3-\
22347147130900133881462871/36*qbar^27*zeta_4+26319834824520535673649378/7*qbar
^28*zeta_4+552062829690573177677332815/4*qbar^30*zeta_4-3867/4*qbar*zeta_4+
60801/8*qbar^2*zeta_4-279959/4*qbar^3*zeta_4+8478993/16*qbar^4*zeta_4-33153741
/10*qbar^5*zeta_4+167323685/8*qbar^6*zeta_4-925584708/7*qbar^7*zeta_4+
26283828561/32*qbar^8*zeta_4-60538835273/12*qbar^9*zeta_4+617382834543/20*qbar
^10*zeta_4-2071866838851/11*qbar^11*zeta_4+18338557016821/16*qbar^12*zeta_4-\
10622378320648497538434/23*qbar^23*zeta_4+89467400259009777196085/32*qbar^24*
zeta_4-181003974070533/26*qbar^13*zeta_4+295642112353188/7*qbar^14*zeta_4-\
2560084886066097/10*qbar^15*zeta_4+99255776173796433/64*qbar^16*zeta_4-\
319299165347521131/34*qbar^17*zeta_4+1364456840960744123/24*qbar^18*zeta_4+
83311324376882681439/40*qbar^20*zeta_4-88240969178598737860/7*qbar^21*zeta_4+
1678570841348619161373/22*qbar^22*zeta_4-1321140198317752775426865705/58*qbar^
29*zeta_4-6538309174051346685/19*qbar^19*zeta_4-1692733636078406814139557/100*
qbar^25*zeta_4+409998161173901704063467/4*qbar^26*zeta_4-\
845251536995425920814808915143674046020754187/1209421416069536670000*qbar^27*
zeta_2+21811978311272162361127764380468402273517579289/5016859207399559520000*
qbar^28*zeta_2+58829116157904717749125173546342475593490483687/
350974261875252015000*qbar^30*zeta_2-18*qbar*zeta_2-1107/4*qbar^2*zeta_2+2395/
3*qbar^3*zeta_2+360077/32*qbar^4*zeta_2-123554447/500*qbar^5*zeta_2+115054903/
40*qbar^6*zeta_2-901403980877/34300*qbar^7*zeta_2+67700877211573/313600*qbar^8
*zeta_2-2619873031249883/1587600*qbar^9*zeta_2+21174646837111699/1764000*qbar^
10*zeta_2-19814165883305721197/234788400*qbar^11*zeta_2+21177679996321547791/
36590400*qbar^12*zeta_2-210109309323565269300616266036569088829/
457887943532499480*qbar^23*zeta_2+54948613420295756317136867731539105942761/
19111844599617369600*qbar^24*zeta_2-18265816394012580759827/4689364680*qbar^13
*zeta_2+434863586796924371751179/16833616800*qbar^14*zeta_2-\
9163477319735461977347/54108054*qbar^15*zeta_2+101574551850531747125250137/
92344412160*qbar^16*zeta_2-100519593353168460667880554963/14177753029440*qbar^
17*zeta_2+1136204425653167343906627047261/25019564169600*qbar^18*zeta_2-\
2758609409971656422565993436854647/9533843924404800*qbar^19*zeta_2+
55258722492223689886494294921360971/30106875550752000*qbar^20*zeta_2-\
33181382822931951080399312632613/2860834328352*qbar^21*zeta_2+
483886262189604719716573128145411693/6623512621165440*qbar^22*zeta_2-\
2565996163198074001234214387536851875897768554427/94997033547568212060000*qbar
^29*zeta_2-8946709995738458673943360741669504931117963/497704286448369000000*
qbar^25*zeta_2+5806526228975061443436625741471574291604227/
51761245790630376000*qbar^26*zeta_2)*eps^6*L-1/2329089562800*qbar*(-\
65214507758400+560146039853400*qbar+42171077896447500*qbar^3-5425225954948800*
qbar^2-10938979051453252800*qbar^6-268752713015666880*qbar^4+
1714920678719047800*qbar^5+68426231722144446150*qbar^7-422622795574268889600*
qbar^8+2597852427385435300080*qbar^9-15912481153601996308800*qbar^10+
97151535558055145267100*qbar^11-591784765143138106848000*qbar^12+
3599230021537281063847200*qbar^13-21865737355826398903028160*qbar^14+
132724597021378455768149475*qbar^15-805145639261785202754172800*qbar^16+
4882154002954907468336547000*qbar^17-29595112368352735404976776000*qbar^18+
179367536030124877841913507000*qbar^19-1086968860391803235045167425600*qbar^20
+6586673901828699180187728806400*qbar^21-39912731575087727110870478563200*qbar
^22+241862675188654486379558502507150*qbar^23-\
1465719032506788633228020725334976*qbar^24+8883143405987449780263708570344400*
qbar^25-53842362431665629920742520263587200*qbar^26+
326383895514228637921453365445011600*qbar^27-\
1978722257472720233820020002662734400*qbar^28+
11997636153326634331384582443864899760*qbar^29)*eps^5*L^4+(-20*qbar+2*zeta_2-\
992/9*qbar^3+35*qbar^2+381316/45*qbar^6+1827/4*qbar^4-10014/5*qbar^5-9085974/
245*qbar^7+94894921/560*qbar^8-2261772043/2835*qbar^9+810763841/210*qbar^10-\
81086771663/4235*qbar^11+111899870963/1155*qbar^12-97290747819238/195195*qbar^
13+26030186557577/10010*qbar^14-343609305291678/25025*qbar^15+2011263838922279
/27456*qbar^16-162974652369313877/413270*qbar^17+58990134130255551631/27567540
*qbar^18-2154950095232757692047/184294110*qbar^19+4157737717918821692347/
64664600*qbar^20-804695558240539346735/2263261*qbar^21+28112309538049706806735
/14226212*qbar^22-9435801474244666840583878/855189335*qbar^23+
82810248332633914160708201/1338557220*qbar^24-647364019856409618054606387/
1859107250*qbar^25+9507123408859133120513549571/4833678850*qbar^26-\
88857025012965299518568893343/7972289325*qbar^27+
847982044836155062847742859769/13385572200*qbar^28-\
169363999754740430377537798987673/469052759175*qbar^29+
3003578938023662689343665934280131/1455680976750*qbar^30)*eps^2+(13*qbar+88/3*
zeta_3-7075/54*qbar^3+2227/8*qbar^2-46810241143/10800*qbar^6-4486727/192*qbar^
4+394423229/1000*qbar^5+8032053334013/205800*qbar^7-199973861103509/627200*
qbar^8+1989716310070351/816480*qbar^9-188182501483834777/10584000*qbar^10+
58962118916894169619/469576800*qbar^11-266045662386524478617/307359360*qbar^12
+63382554383798728805659/10821610800*qbar^13-1315018752811702900672043/
33667233600*qbar^14+4465180944323669063381/17342325*qbar^15-\
4657796635668130284025747927/2770332364800*qbar^16+
1544565682761630158163089333369/141777530294400*qbar^17-\
18951749422492869367893843800351/270211293031680*qbar^18+
2335390958090714572594032192765497/5200278504220800*qbar^19-\
172349813871583600251756880004609467/60213751101504000*qbar^20+
1723278685377865663587827217872351833/94836657984868800*qbar^21-\
22843881855897876054772830110835009263/198705378634963200*qbar^22+
11068535359518909864053961041492093615/15262931451083316*qbar^23-\
174401165803885207360110644359652124614719/38223689199234739200*qbar^24+
85528837921311705348523428605657913599357423/2986225718690214000000*qbar^25-\
92873423094578312143455511028282379434854739/517612457906303760000*qbar^26+
24426170014061856113636701224797142540769953899/21769585489251660060000*qbar^
27-30124135894612587535072919551345626159620019373/4300165034913908160000*qbar
^28+38170680141618574803766414236155961279057237588631/
873972708637627550952000*qbar^29-\
230498526618972905750918088389143477670801624966453/847602842428733616225000*
qbar^30-3541450338357018867478601/54*qbar^27*zeta_2+2784664193278587665251744/
7*qbar^28*zeta_2+146406605085391144100400299/10*qbar^30*zeta_2-119/2*qbar*
zeta_2+2321/4*qbar^2*zeta_2-35657/6*qbar^3*zeta_2+379777/8*qbar^4*zeta_2-\
1540497/5*qbar^5*zeta_2+23849759/12*qbar^6*zeta_2-12783320*qbar^7*zeta_2+
1287576641/16*qbar^8*zeta_2-8991525239/18*qbar^9*zeta_2+30831614223/10*qbar^10
*zeta_2-208447004094/11*qbar^11*zeta_2+2784742549423/24*qbar^12*zeta_2-\
1114739439298941754740/23*qbar^23*zeta_2+14109470064167472189167/48*qbar^24*
zeta_2-9211189597481/13*qbar^13*zeta_2+30231717695488/7*qbar^14*zeta_2-\
131439071154277/5*qbar^15*zeta_2+5114877854218561/32*qbar^16*zeta_2-\
971125961553207*qbar^17*zeta_2+212284421911662689/36*qbar^18*zeta_2-\
680026946448262754/19*qbar^19*zeta_2+4343379652282868511/20*qbar^20*zeta_2-\
27666301854412770776/21*qbar^21*zeta_2+7991092320593295999*qbar^22*zeta_2-\
69983498359907082688744797/29*qbar^29*zeta_2-89138101331931531786569/50*qbar^
25*zeta_2+281127165967445173198079/26*qbar^26*zeta_2)*eps^6*L^3-2*eps*L+(-79/4
*qbar+zeta_2+96635/36*qbar^3-2413/16*qbar^2-1922450963/720*qbar^6-2195373/64*
qbar^4+8372024/25*qbar^5+9695135613/490*qbar^7-1252294597287/8960*qbar^8+
2701616930941/2835*qbar^9-13330921026767/2100*qbar^10+301980486986929/7260*
qbar^11-1326193871066419/4928*qbar^12+336554448211203151/195195*qbar^13-\
3072844553297504201/280280*qbar^14+624270537248310859/9009*qbar^15-\
1340242122184544501855/3075072*qbar^16+94785725138170369474051/34714680*qbar^
17-188001357889792878676295/11027016*qbar^18+860031111540108811352011/8100840*
qbar^19-255905483985173632062786923/387987600*qbar^20+
26445693586585235584037183/6466460*qbar^21-7202904068913268436652651641/
284524240*qbar^22+802929866225390866692945500137/5131136010*qbar^23-\
27586472144761567727919572916541/28555887360*qbar^24+
221514986350630322952240164881743/37182145000*qbar^25-\
532264472660211004574306434376939/14501036550*qbar^26+
2784003533121425420848738154425016/12320810775*qbar^27-\
520970418051030391692695965687192409/374796021600*qbar^28+
4372587714746569950555654030373369697/511693919100*qbar^29-\
76429173623009882209372017542340686633/1455680976750*qbar^30)*eps^6*L^4-11/12*
eps^4*L^4+(27*zeta_3-2544*qbar^3+318*qbar^2+493118441/450*qbar^6+89103/4*qbar^
4-168239*qbar^5-173062441/25*qbar^7+1684303257031/39200*qbar^8-1657050050471/
6300*qbar^9+58643640218197/36750*qbar^10-424731725408849/44100*qbar^11+
1236527995487923513/21344400*qbar^12-51534988306383594/148225*qbar^13+
4384395323608458517367/2104202100*qbar^14-84385845810446132686061/6763506750*
qbar^15+478877784262181855642087/6412806400*qbar^16-1315867340100558804353/
2944656*qbar^17+15053849649102345619766410223/5629401938160*qbar^18-\
16685077102732305727860568009/1042481840400*qbar^19+
180296959780833379420446271739377/1881679721922000*qbar^20-\
2267401849065564064850678269096499/3951527416036200*qbar^21+
14230184829331274451062572120908073/4139695388228400*qbar^22-\
484560130770569772412058180072893/23520996524025*qbar^23+
84307421103913086210788117411440588381/682565878557763200*qbar^24-\
737455821829651736996910043535066959171/995408572896738000*qbar^25+
26149066006352385703586687598429854590999/5881959748935270000*qbar^26-\
1793184056682472458446937782040737403743989/67190078670529815000*qbar^27+
4786439251191406594962459241229448947817893/29862257186902140000*qbar^28-\
21568805863373744498953644903771448110216169/22396692890176605000*qbar^29+
1090318005315492587936672232151064128218788965607/188356187206385248050000*
qbar^30-73879809197752964629010/9*qbar^27*zeta_2+344410354658170429322136/7*
qbar^28*zeta_2+8854103677724624788881234/5*qbar^30*zeta_2-42*qbar*zeta_2+291*
qbar^2*zeta_2-2162*qbar^3*zeta_2+28851/2*qbar^4*zeta_2-405612/5*qbar^5*zeta_2+
474799*qbar^6*zeta_2-2812224*qbar^7*zeta_2+66141939/4*qbar^8*zeta_2-290754542/
3*qbar^9*zeta_2+2846835306/5*qbar^10*zeta_2-36862777224/11*qbar^11*zeta_2+
39496952063/2*qbar^12*zeta_2-147330677633792834736/23*qbar^23*zeta_2+
153129810112846308415/4*qbar^24*zeta_2-1515019802988/13*qbar^13*zeta_2+
4821339302448/7*qbar^14*zeta_2-20382454912092/5*qbar^15*zeta_2+193275698816499
/8*qbar^16*zeta_2-2437202419672212/17*qbar^17*zeta_2+2555313609994465/3*qbar^
18*zeta_2-96261060750859704/19*qbar^19*zeta_2+150836072290493733/5*qbar^20*
zeta_2-1258657972707498880/7*qbar^21*zeta_2+11800140418210208652/11*qbar^22*
zeta_2-8557456047700259784919356/29*qbar^29*zeta_2-5724226997505785685462/25*
qbar^25*zeta_2+17816428564660358027322/13*qbar^26*zeta_2)*eps^4*L-77/360*eps^6
*L^6+(-39*qbar+91/2*zeta_4-1221883/108*qbar^3+6927/16*qbar^2+2103367216093/
216000*qbar^6+112756909/768*qbar^4-81209966369/60000*qbar^5-1826905220761853/
28812000*qbar^7+68502630240932021/175616000*qbar^8-54249323020061580839/
24004512000*qbar^9+110035325482146024347/8890560000*qbar^10-\
2426836858802833065767/37949472000*qbar^11+4348523299229759818811833/
14200002432000*qbar^12-1684091751938268249403365163/1299891889296000*qbar^13+
50326664295671927482418491229/12132324300096000*qbar^14-\
12840249037466575157426599337/9749189169720000*qbar^15-\
94843304758544405888741518810069/665544647319552000*qbar^16+
240816284877699770882216761783052521/133622486751866112000*qbar^17-\
18453658805556567551134660192147788757/1103564537644823654400*qbar^18+
202610092708841097570724065318119339524217/1479605289201759912192000*qbar^19-\
4893090134676314059186269576810620516706931/4672437755373978670080000*qbar^20+
205216645320277084569867882798173866541863/26760325326232786928640*qbar^21-\
8844813827610586014687691524523068202652873/162305732555096101171200*qbar^22+
9286812583720631493280215383090746232674086561929/
24516368510655179344009824000*qbar^23-\
176622064811360276215194065205652924239546046296941/
68219460203562238174636032000*qbar^24+
465312397008582973393047360953208188062105362675761377/
26648226642016499286967200000000*qbar^25-\
538128712725222822151852342337679847063020687391453213/
4619025951282859876407648000000*qbar^26+
224503472475396865696592786056065953636254883731614373171/
291398358330450419702986332000000*qbar^27-\
4075240492968160715907718893544584737947603447249907643131/
805842373654578938437888128000000*qbar^28+
335722214869568181204820763996356345445284473261396567804749857/
10177803569299718681380142018928000000*qbar^29-\
1126524432512965689815205025503731360312027424103424209768254271/
5264381156534337248989728630480000000*qbar^30-9280864797904539577282643/9*qbar
^27*zeta_3+43772539485282502323237792/7*qbar^28*zeta_3+
1150063693498638310395011787/5*qbar^30*zeta_3-1095*qbar*zeta_3+19761/2*qbar^2*
zeta_3-98387*qbar^3*zeta_3+3100449/4*qbar^4*zeta_3-4985370*qbar^5*zeta_3+
63979349/2*qbar^6*zeta_3-1434552528/7*qbar^7*zeta_3+10289672673/8*qbar^8*
zeta_3-23895160685/3*qbar^9*zeta_3+245334576303/5*qbar^10*zeta_3-3312016164540
/11*qbar^11*zeta_3+7364477836549/4*qbar^12*zeta_3-17552628579254755189608/23*
qbar^23*zeta_3+37013470857294517980869/8*qbar^24*zeta_3-145988367904434/13*
qbar^13*zeta_3+68379666153792*qbar^14*zeta_3-2079212764060842/5*qbar^15*zeta_3
+40423612301207265/16*qbar^16*zeta_3-260762748278372334/17*qbar^17*zeta_3+
558482081516937131/6*qbar^18*zeta_3-10727915795530197636/19*qbar^19*zeta_3+
34241739379239884607/10*qbar^20*zeta_3-145336809613797260944/7*qbar^21*zeta_3+
1384678236002035204458/11*qbar^22*zeta_3-1099771214134651437146227866/29*qbar^
29*zeta_3-28050245373208020540513*qbar^25*zeta_3+2210900429614668339660639/13*
qbar^26*zeta_3-148153502194111126942712853043433/315918225*qbar^27*zeta_2+
36031182118600624396685452223112443/12493200720*qbar^28*zeta_2+
2113305239560473823616449563649559141/19409079690*qbar^30*zeta_2+69/2*qbar*
zeta_2+2799/8*qbar^2*zeta_2-34987/6*qbar^3*zeta_2+2341935/32*qbar^4*zeta_2-\
17757378/25*qbar^5*zeta_2+45132413/8*qbar^6*zeta_2-10214458953/245*qbar^7*
zeta_2+37615321647/128*qbar^8*zeta_2-1890262146301/945*qbar^9*zeta_2+
2328550133186/175*qbar^10*zeta_2-737580162151761/8470*qbar^11*zeta_2+
6933913266117309/12320*qbar^12*zeta_2-2418184276373216441514726741/7436429*
qbar^23*zeta_2+561830977277486515802229216557/279959680*qbar^24*zeta_2-\
46881313183677572/13013*qbar^13*zeta_2+3207713746303411173/140140*qbar^14*
zeta_2-3617774465754848172/25025*qbar^15*zeta_2+2328573977397599017187/2562560
*qbar^16*zeta_2-72345428943686439363/12716*qbar^17*zeta_2+
10875622993298028968375/306306*qbar^18*zeta_2-1597110218747978063986679/
7227220*qbar^19*zeta_2+4436885214869175415384623/3233230*qbar^20*zeta_2-\
8884347226972364788029407/1044582*qbar^21*zeta_2+213910301075822935466082383/
4064632*qbar^22*zeta_2-791832650461003165023477417429939101/44671691350*qbar^
29*zeta_2-32858111092379955810504428460289/2655867500*qbar^25*zeta_2+
73666439654693789929143179038779/966735770*qbar^26*zeta_2)*eps^6*L^2-3/2*L^3*
eps^3-2*eps^2*L^2-19/40*eps^5*L^5+(-36*qbar+zeta_2-592*qbar^3+105*qbar^2+
863194/15*qbar^6+10857/4*qbar^4-292086/25*qbar^5-72249798/245*qbar^7+859362267
/560*qbar^8-2552878739/315*qbar^9+3039039907/70*qbar^10-995500230159/4235*qbar
^11+2964767544689/2310*qbar^12-459293135417066/65065*qbar^13+55879244890791/
1430*qbar^14-5444135020617302/25025*qbar^15+389916100339710293/320320*qbar^16-\
19793449135753958163/2892890*qbar^17+354854784879412668157/9189180*qbar^18-\
13439016246571828954149/61431370*qbar^19+11487547017587220197301/9237800*qbar^
20-240725173282097270314777/33948915*qbar^21+2884292734926937776194411/
71131060*qbar^22-2582190629542376952490686/11106355*qbar^23+
1192522710392290154387761297/892371480*qbar^24-10223356601297466299639391809/
1327933750*qbar^25+214839971136678144491586295527/4833678850*qbar^26-\
227751381893019478677525669739/885809925*qbar^27+
6648553268676232734105270966571/4461857400*qbar^28-\
1352572802046701776497009291748747/156350919725*qbar^29+
24409907695139567009909387551811629/485226992250*qbar^30)*eps^3*L+(-6*qbar+72*
zeta_5-11*zeta_2*zeta_3+1849/81*qbar^3+501/16*qbar^2+2248714293079/1620000*
qbar^6+69855815/13824*qbar^4-287133705059/2700000*qbar^5-13860621286500223/
1008420000*qbar^7+15730533839457810763/132765696000*qbar^8-\
14119871749666625571709/15122842560000*qbar^9+116554278936642260977043/
16803158400000*qbar^10-273807672896704488400775471/5522786660160000*qbar^11+
50852691053900492108622093751/147609025280640000*qbar^12-\
1069979009796787244035533991018613/456718315196038896000*qbar^13+
10275312977075024047101510002344813/655800657717389184000*qbar^14-\
545084080930559780241866676827116621/5269826713800448800000*qbar^15+
486201043826882710547829732930825425383/719507007324221276160000*qbar^16-\
69871779709194519357288551493209026597124321/15962454076536669507886080000*
qbar^17+475886397842323751501869453372732258417201469/
16901421963391767714232320000*qbar^18-\
59805684594674158499770948591585717560441047670401/
332139635096288830519388359680000*qbar^19+
2537817732793779577461677111245980889904838744563/
2214791565300330377361960960000*qbar^20-\
94240484264450121852637188600887052687855183309383/
12978342998180345052193006080000*qbar^21+
123436080017188238861796904840881905917763783326747703/
2692079147622551573683463546880000*qbar^22-\
56832078243299561698743671945708060398842855200236770064333/
196899372468708823447915281996775680000*qbar^23+
744624587795287742599957679834512276666117610870449143212599/
410920429499914066326084066775879680000*qbar^24-\
552073421540080151969796749325306837014128398371335955587595329/
48641149325273918835947451086160000000000*qbar^25+
2467306878028628689526341855064831464574399997146786460746042963/
34778421767570851967702427526604400000000*qbar^26-\
941733706602731389483078454838391984181683765704445300332740624851/
2127563871487481209884341510508638400000000*qbar^27+
26767554725162822639807075163526398347120387733977774265920505693271/
9707995146935469816953736077580157440000000*qbar^28-\
304924626994746284333230575041016013786446170566333795447638193227102870577/
17778762049113420964334000606600193633508800000000*qbar^29+
1959620538218099313139106090480738972207530552707110308447840928517894244879/
18391822809427676859655862696482958931216000000000*qbar^30-\
1781569811869520297195560453889978/2151252675*qbar^27*zeta_3+
1701448250338686776690333903391134/334639305*qbar^28*zeta_3+
139269140391545487577821760301981980363/727840488375*qbar^30*zeta_3+234*qbar*
zeta_3+691/2*qbar^2*zeta_3-9466*qbar^3*zeta_3+1079155/8*qbar^4*zeta_3-33936516
/25*qbar^5*zeta_3+968945057/90*qbar^6*zeta_3-19384490656/245*qbar^7*zeta_3+
124099071013/224*qbar^8*zeta_3-236086747762/63*qbar^9*zeta_3+13010097861653/
525*qbar^10*zeta_3-683088341632064/4235*qbar^11*zeta_3+28753217459253229/27720
*qbar^12*zeta_3-29111435770914941160203556504/50305255*qbar^23*zeta_3+
5452036414383934054973426953003/1529779680*qbar^24*zeta_3-99240924565068868/
15015*qbar^13*zeta_3+1465083792633685384/35035*qbar^14*zeta_3-\
19752401787224151308/75075*qbar^15*zeta_3+3167150340926189093381/1921920*qbar^
16*zeta_3-2974985151908176685416/289289*qbar^17*zeta_3+51878379044800674859579
/810810*qbar^18*zeta_3-36591495607316516624725988/92147055*qbar^19*zeta_3+
3180680314045092605352915/1293292*qbar^20*zeta_3-1548569229742374501265590088/
101846745*qbar^21*zeta_3+238448979357506433370954092/2540395*qbar^22*zeta_3-\
266068601688677493034156891957002308/8528231985*qbar^29*zeta_3-\
101916063622262931861362359727114/4647768125*qbar^25*zeta_3+
19165001041881082489221369631819/142167025*qbar^26*zeta_3-\
3948645691812912923772809/36*qbar^27*zeta_4+9291592603707845668784193/14*qbar^
28*zeta_4+486306129198248100242276337/20*qbar^30*zeta_4-1185/4*qbar*zeta_4+
13935/8*qbar^2*zeta_4-59057/4*qbar^3*zeta_4+1702767/16*qbar^4*zeta_4-1289763/2
*qbar^5*zeta_4+31957759/8*qbar^6*zeta_4-174478350/7*qbar^7*zeta_4+4905437295/
32*qbar^8*zeta_4-11210492051/12*qbar^9*zeta_4+22720554189/4*qbar^10*zeta_4-\
379224048645/11*qbar^11*zeta_4+3341539973119/16*qbar^12*zeta_4-\
1886038936489195190802/23*qbar^23*zeta_4+15864088102174551765247/32*qbar^24*
zeta_4-32853890159403/26*qbar^13*zeta_4+53480399080449/7*qbar^14*zeta_4-\
461725374634911/10*qbar^15*zeta_4+17853648892222575/64*qbar^16*zeta_4-\
57296479301213625/34*qbar^17*zeta_4+244313531168117725/24*qbar^18*zeta_4+
14860962895844683521/40*qbar^20*zeta_4-15714096194430237502/7*qbar^21*zeta_4+
298462428202539634731/22*qbar^22*zeta_4-232970918544634831189377651/58*qbar^29
*zeta_4-1168408443730816875/19*qbar^19*zeta_4-59955378515044912702011/20*qbar^
25*zeta_4+942817990098277169717925/52*qbar^26*zeta_4+
1027756156824094090545803585762819958378059/48376856642781466800*qbar^27*
zeta_2-1265569678586454825816251456835395891769809/9914741516599920000*qbar^28
*zeta_2-306674062378743915719490617838421790856379806137/
66478654308135969900000*qbar^30*zeta_2-9*qbar*zeta_2-1581/8*qbar^2*zeta_2+5447
/3*qbar^3*zeta_2-994957/64*qbar^4*zeta_2+14915366/125*qbar^5*zeta_2-1445750333
/1800*qbar^6*zeta_2+1777668835/343*qbar^7*zeta_2-20411477305781/627200*qbar^8*
zeta_2+79781635629917/396900*qbar^9*zeta_2-1083806813336537/882000*qbar^10*
zeta_2+87583987622151973/11739420*qbar^11*zeta_2-11548000438581731359/
256132800*qbar^12*zeta_2+2675675041906059645704379160119082441/
163531408404464100*qbar^23*zeta_2-170556100428905783031619615625530268797/
1737440418147033600*qbar^24*zeta_2+454883878760628871019/1674773100*qbar^13*
zeta_2-13743338713152133797727/8416808400*qbar^14*zeta_2+
132602456515365331797437/13527013500*qbar^15*zeta_2-10859652255161243932631641
/184688824320*qbar^16*zeta_2+892477527836316572243705441/2531741612400*qbar^17
*zeta_2-237882208644835455434040724693/112588038763200*qbar^18*zeta_2+
90544226253603835721649085382621/7150382943303600*qbar^19*zeta_2-\
1142503159994898677002217720236969/15053437775376000*qbar^20*zeta_2+
1797827285613086708947299487317263/3951527416036200*qbar^21*zeta_2-\
15057503190166122094826588172737839/5519593850971200*qbar^22*zeta_2+
12325883331912361593321157881841580232285333421/16065674791132859392500*qbar^
29*zeta_2+2036294588321246509141596487058542863649/3456279767002562500*qbar^25
*zeta_2-228863652127513518798265384384972804362763/64701557238287970000*qbar^
26*zeta_2)*eps^5+(-31*qbar+17/12*zeta_2+19742/9*qbar^3-441/4*qbar^2-11447363/5
*qbar^6-467673/16*qbar^4+14440113/50*qbar^5+1651846925/98*qbar^7-53005173615/
448*qbar^8+9097436321377/11340*qbar^9-22333922903767/4200*qbar^10+
587610684957477/16940*qbar^11-49176093179253/220*qbar^12+557078716725670757/
390390*qbar^13-4702911244689639/520*qbar^14+8557493653295009083/150150*qbar^15
-1374161234748298022671/3843840*qbar^16+5170237027094515664413/2314312*qbar^17
-13116895263410239699361/942480*qbar^18+9107166615600435143688947/105310920*
qbar^19-138690958389762465173360873/258658400*qbar^20+
24580102779292589502275735/7407036*qbar^21-17503370659358071784582102987/
853572720*qbar^22+6183988398883902522126236231/48867962*qbar^23-\
1392147235722241269222052404713/1784742960*qbar^24+
535795605491701950461802225822599/111546435000*qbar^25-\
571400376784518244671216068360893/19334715400*qbar^26+
19699582729271310773805643001625581/108423134820*qbar^27-\
83676980702803312815472668627742633/74959204320*qbar^28+
252166197413069684994256739693578537/36788451700*qbar^29-\
34992587016126537196213409287314711899/831817701000*qbar^30)*eps^5*L^3+(9*qbar
+67/2*zeta_3-13843/6*qbar^3+3015/8*qbar^2-739586663/1200*qbar^6+709159/64*qbar
^4-2624803/1000*qbar^5+545241477299/68600*qbar^7-47489238127201/627200*qbar^8+
398701622434369/635040*qbar^9-3390460948280303/705600*qbar^10+
16422258324190653083/469576800*qbar^11-125986256055468211303/512265600*qbar^12
+7191006007697948195381/4263058800*qbar^13-15290033716544914781711/1346689344*
qbar^14+2037711792502527096278567/27054027000*qbar^15-\
456153958552343095216905289/923444121600*qbar^16+752200451880618296870865373/
234343025280*qbar^17-3107536283977455119324552937323/150117385017600*qbar^18+
168648234818424976839413477660479/1271179189920640*qbar^19-\
50931595457483688780403584399615923/60213751101504000*qbar^20+
169722729002305645330102132680607831/31612219328289600*qbar^21-\
2248669092996048305170114775276161589/66235126211654400*qbar^22+
979798829284800077451831187659482774573/4578879435324994800*qbar^23-\
2235117466692669856360163773924287010033/1661899530401510400*qbar^24+
8393618129366219871195678209018204711739713/995408572896738000000*qbar^25-\
27306792788456049760746407325861501055015201/517612457906303760000*qbar^26+
199208891866249791109185398757143534029916621/604710708034768335000*qbar^27-\
20605795619971927899197224651678581138667470253/10033718414799119040000*qbar^
28+446893296930758148007016385919992816463106431019/34958908345505102038080*
qbar^29-179616891980613757860753008729863194257070256781677/
2260274246476622976600000*qbar^30-428388356405907170745428/9*qbar^27*zeta_2+
288444069006321532961058*qbar^28*zeta_2+52983949999803191744176506/5*qbar^30*
zeta_2-60*qbar*zeta_2+525*qbar^2*zeta_2-4988*qbar^3*zeta_2+76965/2*qbar^4*
zeta_2-243792*qbar^5*zeta_2+1549561*qbar^6*zeta_2-68963304/7*qbar^7*zeta_2+
245862021/4*qbar^8*zeta_2-1136476892/3*qbar^9*zeta_2+2324504970*qbar^10*zeta_2
-156383097480/11*qbar^11*zeta_2+173369617169/2*qbar^12*zeta_2-\
812747783389923849456/23*qbar^23*zeta_2+856185788294152057969/4*qbar^24*zeta_2
-6856572279864/13*qbar^13*zeta_2+3204604432068*qbar^14*zeta_2-97254957041808/5
*qbar^15*zeta_2+943782108924165/8*qbar^16*zeta_2-12157381656626328/17*qbar^17*
zeta_2+13000628513660539/3*qbar^18*zeta_2-498820958637268584/19*qbar^19*zeta_2
+159028758309233421*qbar^20*zeta_2-6742581824401654648/7*qbar^21*zeta_2+
64174937823770409864/11*qbar^22*zeta_2-50697337536190825504276320/29*qbar^29*
zeta_2-6483267908033880794772/5*qbar^25*zeta_2+102123938699135235435246/13*
qbar^26*zeta_2)*eps^5*L^2+(-36*qbar+289/8*zeta_4-73492/9*qbar^3+1545/4*qbar^2+
103757567551/13500*qbar^6+19805467/192*qbar^4-14823304739/15000*qbar^5-\
133242126735941/2401000*qbar^7+2034867493839329/5268480*qbar^8-\
41592319699451677/16003008*qbar^9+7585496357607680863/444528000*qbar^10-\
10250275672158885632767/92976206400*qbar^11+11359337150886970671301/
16136366400*qbar^12-18817051708768445317171228141/4224648640212000*qbar^13+
84877461636487581854460789269/3033081075024000*qbar^14-\
8195634962051045765799909797/46871101777500*qbar^15+
181000299463224185181969440949197/166386161829888000*qbar^16-\
2928831904918141573847966537820623051/434273081943564864000*qbar^17+
57514936437031563995831728370571426913/1379455672056029568000*qbar^18-\
856129023615476553955553341148390675741167/3329111900703959802432000*qbar^19+
5547878528149427154800415207384376662741911/3504328316530484002560000*qbar^20-\
62815541695733177453810673408734162551111/6455341635714049478400*qbar^21+
230249762275698106365448625281353867879934159/3854761148183532402816000*qbar^
22-24667828185909258575512014410714124730180545139/67352660743558185011016000*
qbar^23+28698323918803587568666340299059136235276476209043/
12791148788167919657744256000*qbar^24-\
91492411039596652541221909096182618649784630388015163/
6662056660504124821741800000000*qbar^25+
291024208597560865023065928592356822575089317529601593/
3464269463462144907305736000000*qbar^26-\
3563283365720265287855795263032164844424856858005986223/
6938056150725009992928246000000*qbar^27+
6655260953923071928989664535590064568112432402739750867/
2120637825406786680099705600000*qbar^28-\
9755072398854621087557038498440454409842023613960136754516823/
508890178464985934069007100946400000*qbar^29+
9627857047066276122924649466615884973635764634929380830422017/
82255955570849019515464509851250000*qbar^30-4321677231811946922975482/9*qbar^
27*zeta_3+2909582872527241216428216*qbar^28*zeta_3+534355394883354013172056002
/5*qbar^30*zeta_3-690*qbar*zeta_3+5499*qbar^2*zeta_3-51674*qbar^3*zeta_3+
790251/2*qbar^4*zeta_3-2490156*qbar^5*zeta_3+15783207*qbar^6*zeta_3-701110848/
7*qbar^7*zeta_3+2496137643/4*qbar^8*zeta_3-11526399302/3*qbar^9*zeta_3+
117784073754/5*qbar^10*zeta_3-1583781123240/11*qbar^11*zeta_3+1754874228695/2*
qbar^12*zeta_3-356663465473368911760*qbar^23*zeta_3+8640498454953156518295/4*
qbar^24*zeta_3-69371973858396/13*qbar^13*zeta_3+226872222079248/7*qbar^14*
zeta_3-983273678345484/5*qbar^15*zeta_3+9539066283615915/8*qbar^16*zeta_3-\
122845724839344420/17*qbar^17*zeta_3+43778501750901251*qbar^18*zeta_3-\
5038140876519982872/19*qbar^19*zeta_3+8029483138208161053/5*qbar^20*zeta_3-\
9725091082052617600*qbar^21*zeta_3+647829622433344949388/11*qbar^22*zeta_3-\
511341948493507101176922348/29*qbar^29*zeta_3-65419782300836103657846/5*qbar^
25*zeta_3+79258788137551312169586*qbar^26*zeta_3-\
9204252888979624818768636805659553/90352612350*qbar^27*zeta_2+
2045000412490302506723969717299499/3287684400*qbar^28*zeta_2+
22484953160977670708929000593486814349/970453984500*qbar^30*zeta_2+24*qbar*
zeta_2+132*qbar^2*zeta_2-5662/3*qbar^3*zeta_2+23409*qbar^4*zeta_2-5641851/25*
qbar^5*zeta_2+51664229/30*qbar^6*zeta_2-3007565343/245*qbar^7*zeta_2+
11723050467/140*qbar^8*zeta_2-1047234399433/1890*qbar^9*zeta_2+359419070113/
100*qbar^10*zeta_2-194767654403083/8470*qbar^11*zeta_2+448486331088443/3080*
qbar^12*zeta_2-62389175229025466721257776783/855189335*qbar^23*zeta_2+
531068802774337708688283041339/1189828640*qbar^24*zeta_2-5412060269308087/5915
*qbar^13*zeta_2+160200181807299111/28028*qbar^14*zeta_2-2668388051163403337/
75075*qbar^15*zeta_2+17635739041752267533/80080*qbar^16*zeta_2-\
7872190392515978638399/5785780*qbar^17*zeta_2+154132555436794617084629/
18378360*qbar^18*zeta_2-905608994750606196244687/17551820*qbar^19*zeta_2+
165948490447523238125581/523600*qbar^20*zeta_2-2316067562976075297049813/
1191190*qbar^21*zeta_2+9064630664376604356325173/760760*qbar^22*zeta_2-\
508830154063348509249327549190350667/134015074050*qbar^29*zeta_2-\
50736057287548959535452578813691/18591072500*qbar^25*zeta_2+
161226078086529324720664508424647/9667357700*qbar^26*zeta_2)*eps^5*L-1/
77636318760*qbar*(-2329089562800+12344174682840*qbar+591239385516780*qbar^3-\
91145038224240*qbar^2-111530649713408640*qbar^6-3267246838695840*qbar^4+
18939147052545720*qbar^5+653133834330647670*qbar^7-3817047632044286640*qbar^8+
22376021701481976528*qbar^9-131484076996856875200*qbar^10+
773837799069303668700*qbar^11-4561835104857195839520*qbar^12+
26937935734946024543040*qbar^13-159321116965832717863968*qbar^14+
943657881352557064969275*qbar^15-5596913216701731438914400*qbar^16+
33238241876519075621785560*qbar^17-197626976293399287011657280*qbar^18+
1176356567487276950972933736*qbar^19-7009468681938810397509513600*qbar^20+
41807659915982266203066230880*qbar^21-249588641264208857821543132800*qbar^22+
1491309141785699806367291443950*qbar^23-8917890625917962184778382148048*qbar^
24+53368831473832433218101575308560*qbar^25-319613757866485747791552990644080*
qbar^26+1915393770925135518706665170182560*qbar^27-\
11486017486436296366907648649465120*qbar^28+
68919934947736803689340169982778384*qbar^29)*eps^3*L^2-1/46581791256000*qbar*(
-808194078291600+7663869206393400*qbar+621385374000491100*qbar^3-\
78037698527989200*qbar^2-166689596767892140800*qbar^6-4025021717767770720*qbar
^4+25936242557992767000*qbar^5+1048735397310068818350*qbar^7-\
6506988076559313142800*qbar^8+40147715009481173574480*qbar^9-\
246683639555443612267200*qbar^10+1510096047090305697722700*qbar^11-\
9219603721790296872021600*qbar^12+56185731234074011415788800*qbar^13-\
341937608648887062533161440*qbar^14+2078819432055268620769826775*qbar^15-\
12628526552535631809143872800*qbar^16+76673246230430473557751217400*qbar^17-\
465325099888474856670199560000*qbar^18+2823198614205542090713625550120*qbar^19
-17125313366898386446832377056000*qbar^20+103867310059816439920610014624800*
qbar^21-629922139247546488053362085033600*qbar^22+
3820161143251075883490078198099750*qbar^23-23167463078320413014290022344994544
*qbar^24+140504181180023011068749522015355600*qbar^25-\
852164537227309150574618816500773200*qbar^26+
5168786220955664431968860916777820800*qbar^27-\
31353819160623521522323150973285100000*qbar^28+
190210140220657163872490933747146707600*qbar^29)*eps^6*L^5+1/582272390700*qbar
*(-2329089562800+8151813469800*qbar+41341339739700*qbar^3-14750900564400*qbar^
2-114458115657600*qbar^6-58693056982560*qbar^4+51628151975400*qbar^5+
169732401889050*qbar^7-130687803246000*qbar^8+205425699438960*qbar^9-\
282031572513600*qbar^10+261828485018100*qbar^11-393795296848800*qbar^12+
400603404801600*qbar^13-371722694222880*qbar^14+681113129021325*qbar^15-\
673243888917600*qbar^16+457407311361000*qbar^17-840923915832000*qbar^18+
1041801761440440*qbar^19-724901399164800*qbar^20+987110503797600*qbar^21-\
1232189643484800*qbar^22+1074971878630650*qbar^23-1467419588146512*qbar^24+
1378283538970800*qbar^25-1175500128602800*qbar^26+2031631552922400*qbar^27-\
1958844635748000*qbar^28+1301029429780080*qbar^29)*eps+(-20*qbar+39/2*zeta_4-\
292387/162*qbar^3+205/2*qbar^2+423634205021/324000*qbar^6+5919649/288*qbar^4-\
3284094401/18000*qbar^5-390401892752029/43218000*qbar^7+12091349955856763/
197568000*qbar^8-14496875609802578339/36006768000*qbar^9+6915815314364546347/
2667168000*qbar^10-322142597821671285226621/19525003344000*qbar^11+
443324112773470843324517/4260000729600*qbar^12-2359937831162882101849500127/
3621127405896000*qbar^13+73866631961359620273407217661/18198486450144000*qbar^
14-184070166600588162621961237889/7311891877290000*qbar^15+
5548477987225730050481903432273/35654177534976000*qbar^16-\
2499992696928023695212253534730154967/2605638491661389184000*qbar^17+
3758167379298771220196676797345041343/636671848641244416000*qbar^18-\
144829126434976698547111537285452220657423/3994934280844751762918400*qbar^19+
4674925355357347167431563677954198169514963/21025969899182904015360000*qbar^20
-35376308790067905729076633224052848011539/25973256934284763783680*qbar^21+
21421125576831516913676611793676529246047517/2569840765455688268544000*qbar^22
-93725303876161505778921064938863837158705084087/1838727638299138450800736800*
qbar^23+95625767957753904271524164093051971778693623210489/
306987570916030071785862144000*qbar^24-\
298227148250050752882998134868153557573290832511617/
156754274364802936982160000000*qbar^25+
241414166620884296409273459990745172878989421508608327/
20785616780772869443834416000000*qbar^26-\
61960017352214331154156417563981809183759097069409887349/
874195074991351259108958996000000*qbar^27+
522644872930505659900847742088911218621314073341276481701/
1208763560481868407656832192000000*qbar^28-\
40258242247329387882093874471091968667120839499929512086123863/
15266705353949578022070213028392000000*qbar^29+
2189101003931593565030320979352867462383635202447610608128151/
136147788531060446094561947340000000*qbar^30-2158317086295361658886824/27*qbar
^27*zeta_3+3383162512748730814408496/7*qbar^28*zeta_3+
88404977237192510069030304/5*qbar^30*zeta_3-200*qbar*zeta_3+1328*qbar^2*zeta_3
-34088/3*qbar^3*zeta_3+81880*qbar^4*zeta_3-493968*qbar^5*zeta_3+9134072/3*qbar
^6*zeta_3-132268672/7*qbar^7*zeta_3+115669100*qbar^8*zeta_3-6318699080/9*qbar^
9*zeta_3+21268865808/5*qbar^10*zeta_3-283116786240/11*qbar^11*zeta_3+
466473203068/3*qbar^12*zeta_3-1379552042205658033728/23*qbar^23*zeta_3+
1086782967356992290878/3*qbar^24*zeta_3-12200391714256/13*qbar^13*zeta_3+
39633040072288/7*qbar^14*zeta_3-170747102092016/5*qbar^15*zeta_3+
205949808434230*qbar^16*zeta_3-21115149693519312/17*qbar^17*zeta_3+
67424071038256016/9*qbar^18*zeta_3-858660651726378880/19*qbar^19*zeta_3+
272677374673578600*qbar^20*zeta_3-34557910514717720128/21*qbar^21*zeta_3+
109271313289294421328/11*qbar^22*zeta_3-84763446264088991976428112/29*qbar^29*
zeta_3-10942558456523846417848/5*qbar^25*zeta_3+171923699751057276220720/13*
qbar^26*zeta_3+116150115122286506595144102281/483169050*qbar^27*zeta_2-\
4149708164172103468454266357791/2974571600*qbar^28*zeta_2-\
15272078817418490443491703056447709/323484661500*qbar^30*zeta_2+6*qbar*zeta_2-\
105/2*qbar^2*zeta_2+1280/3*qbar^3*zeta_2-16233/8*qbar^4*zeta_2+216981/25*qbar^
5*zeta_2-672536/15*qbar^6*zeta_2+58620837/245*qbar^7*zeta_2-1434039771/1120*
qbar^8*zeta_2+13055500391/1890*qbar^9*zeta_2-5267315973/140*qbar^10*zeta_2+
1747740145329/8470*qbar^11*zeta_2-262906793180/231*qbar^12*zeta_2+
36934995252679205016181401/171037867*qbar^23*zeta_2-\
138714057757457030028381637/111546435*qbar^24*zeta_2+410647761507447/65065*
qbar^13*zeta_2-704218868798343/20020*qbar^14*zeta_2+140820601790851/715*qbar^
15*zeta_2-709437966317140821/640640*qbar^16*zeta_2+36164430571752324909/
5785780*qbar^17*zeta_2-650719435628569784683/18378360*qbar^18*zeta_2+
24723082397910900216251/122862740*qbar^19*zeta_2-148352445092464617685173/
129329200*qbar^20*zeta_2+445239046443370270026479/67897830*qbar^21*zeta_2-\
5346900826783129950287797/142262120*qbar^22*zeta_2+
2535781604338663122616480784509821/312701839450*qbar^29*zeta_2+
133416532120318383924132389521/18591072500*qbar^25*zeta_2-\
401158572046778889621631942341/9667357700*qbar^26*zeta_2)*eps^4+(-20*qbar+4333
/32*zeta_6-102*zeta_3^2+2207585/5832*qbar^3+139/8*qbar^2-1231041057519151/
1166400000*qbar^6-439845089/41472*qbar^4+8756520929131/64800000*qbar^5+
23925383218951219151/7623655200000*qbar^7+3201331653129863393837/
139403980800000*qbar^8-114833752335028558600632599/228657379507200000*qbar^9+
494097475676362070348874107/84687918336000000*qbar^10-\
828602641540836235936099611798433/15002981329524249600000*qbar^11+
1534396937634240930688701711229097/3273377744623472640000*qbar^12-\
1746612128608544038839124479535961591731/470237177325841647321600000*qbar^13+
66361102971051225262007471111219930371273/2363243250150383663462400000*qbar^14
-3896027321050552111773872226720762626137/18990347545851297295680000*qbar^15+
189337417474920963397007103806252507744766713/129640772579678189538508800000*
qbar^16-796978730465918997874940970173830855752250221485063/
78230327333882257444520857927680000*qbar^17+
267293248606316617216282027476861058998027264559067/
3823020521293793576474322468864000*qbar^18-\
14644615564848849273042869023196329048702816200052227562429/
30927854372612369342405818353643192320000*qbar^19+
3614062986024651288550368644009826108530848039112077935522527/
1139447266359403081036003834081591296000000*qbar^20-\
740753805188180178280251965707052162569928085630694486604167/
35188812637569801031994236052519731200000*qbar^21+
11583354987249536498237648762988294457755846489213197740829783/
83559466199689559275973614499316695040000*qbar^22-\
238989182887573636542204104663035980980101030195954986819506150906813/
263561076631459419703912294665120103184409600000*qbar^23+
10379700172329135715604118285533894851149053222228813304712042055692073/
1760129624808355081153083846111410776048926720000*qbar^24-\
4286939235058502553711855782551587461178689121706806929126372997942173717/
112344874949471193394677022448900299737600000000000*qbar^25+
3662066476122628453604398993813022219985767086556442515603640390746805030427/
14896930418299880244134173176724179745205760000000000*qbar^26-8895247930698959\
469839834640622757902196210728126211541805027850070621027959191/
5638774642757625823947940973797346729324711040000000000*qbar^27+78656646876876\
503415215092663838199022838513869231247062952870063139178552408009/
7796824197393260398545301099571639922029230080000000000*qbar^28-53265224077427\
94669844411750224935582884940797927022529655950369040428966795498989230147/
82816658256189619522866063732002759568528708843905280000000000*qbar^29+3775127\
631720753055361370974541932994421047305047290120444409059580657620770934619399\
3/92319402039450378481197306478897249816284975673200000000000*qbar^30+
49005944616050334031074/5*qbar^25*zeta_2*zeta_3-772478696161581143873538/13*
qbar^26*zeta_2*zeta_3-1189241019650064/65*qbar^13*zeta_5-\
27943763870824879141258771711012637920483544393/5442396372312915015000*qbar^27
*zeta_3+37109513885893925580652116514662483694111808509/1157736740169129120000
*qbar^28*zeta_3+248095782110035658361679471837863083063836204813883/
199435962924407909700000*qbar^30*zeta_3-64*qbar*zeta_3-4107/2*qbar^2*zeta_3+
174743/27*qbar^3*zeta_3+2851231/48*qbar^4*zeta_3-2225629393/1500*qbar^5*zeta_3
+32416947209/1800*qbar^6*zeta_3-5781013286589/34300*qbar^7*zeta_3+
661149540069847/470400*qbar^8*zeta_3-31075656891024191/2857680*qbar^9*zeta_3+
423112460253799879/5292000*qbar^10*zeta_3-79951806572118583931/140873040*qbar^
11*zeta_3+3016996385071247636329/768398400*qbar^12*zeta_3-\
22796183601495755119629845769100825799923/6868319152987492200*qbar^23*zeta_3+
13157148471008930683895654903735046240331/630060810976396800*qbar^24*zeta_3-\
38235312838108691846599/1435519800*qbar^13*zeta_3+8986612912697091543434683/
50500850400*qbar^14*zeta_3-47666118854545177589560369/40581040500*qbar^15*
zeta_3+5317457903434232396273339567/692583091200*qbar^16*zeta_3-\
2117516654307160083675949141721/42533259088320*qbar^17*zeta_3+
6564557201739783336370412367013/20470552502400*qbar^18*zeta_3-\
176254353418331673730451389258063663/85804595319643200*qbar^19*zeta_3+
1182809428172452260347579483063962351/90320626652256000*qbar^20*zeta_3-\
52571991384783549174124414539412097/632244386565792*qbar^21*zeta_3+
52272936593161939903368421874669563609/99352689317481600*qbar^22*zeta_3-\
3081754191975176105679969791533741346336571539371/15423047799487545016800*qbar
^29*zeta_3-195718799339414111699771306561340701239908397/
1493112859345107000000*qbar^25*zeta_3+
637540149437019615380484968459365821403064273/776418686859455640000*qbar^26*
zeta_3-115066865641259180131668297011149091/103260128400*qbar^27*zeta_4+
228072383721500470593893327908841587/33315201920*qbar^28*zeta_4+
667536744931287476500697960383366754651/2587877292000*qbar^30*zeta_4+1221/4*
qbar*zeta_4+4497/16*qbar^2*zeta_4-65951/6*qbar^3*zeta_4+10812561/64*qbar^4*
zeta_4-347297883/200*qbar^5*zeta_4+1668316049/120*qbar^6*zeta_4-201533470227/
1960*qbar^7*zeta_4+1296626189175/1792*qbar^8*zeta_4-14857784973781/3024*qbar^9
*zeta_4+182534266414743/5600*qbar^10*zeta_4-1310471152263397/6160*qbar^11*
zeta_4+50684606564577637/36960*qbar^12*zeta_4-5311445550045079740994497532427/
6841514680*qbar^23*zeta_4+4554775576678337756320111669035/951862912*qbar^24*
zeta_4-82868878241496855/9464*qbar^13*zeta_4+62224724917843436199/1121120*qbar
^14*zeta_4-210076373769473534989/600600*qbar^15*zeta_4+2248965214575889506681/
1025024*qbar^16*zeta_4-126922957618707473734783/9257248*qbar^17*zeta_4+
12557701797613936609463269/147026880*qbar^18*zeta_4+
486314956385314564605415853/147804800*qbar^20*zeta_4-\
216867166187474032349816643/10650640*qbar^21*zeta_4+
143188637147295759574714416371/1138096960*qbar^22*zeta_4-\
12618078745166668205198963617695085769/300193765872*qbar^29*zeta_4-\
1146414947515875576298715/2160224*qbar^19*zeta_4-\
4382153250565227853850475516130103/148728580000*qbar^25*zeta_4+
14018986227402593884290073853603059/77338861600*qbar^26*zeta_4-\
74902418710041992924365592/45*qbar^27*zeta_5+353146765176941020317933648/35*
qbar^28*zeta_5+9272414947508937857268086544/25*qbar^30*zeta_5-10248/5*qbar*
zeta_5+86808/5*qbar^2*zeta_5-840344/5*qbar^3*zeta_5+6526092/5*qbar^4*zeta_5-\
207852048/25*qbar^5*zeta_5+265200544/5*qbar^6*zeta_5-1691412096/5*qbar^7*
zeta_5+10579324998/5*qbar^8*zeta_5-39202559992/3*qbar^9*zeta_5+2008062357408/
25*qbar^10*zeta_5+15018269946256/5*qbar^12*zeta_5+3894614367230112/35*qbar^14*
zeta_5-141896766244699638759744/115*qbar^23*zeta_5+37385301680751919944904/5*
qbar^24*zeta_5+237355785368287953025730384530720037747928879003092955383/
582796716660900839405972664000000*qbar^27*zeta_2-\
668784763186753891038408260478437772420470079899942949253/
268614124551526312812629376000000*qbar^28*zeta_2-\
2329595203734329738549614043147382502354467118540566466074173/
25068481697782558328522517288000000*qbar^30*zeta_2+6*qbar*zeta_2-465/2*qbar^2*
zeta_2+589517/108*qbar^3*zeta_2-2314303/32*qbar^4*zeta_2+42872746951/60000*
qbar^5*zeta_2-247297375159/43200*qbar^6*zeta_2+1208503628079263/28812000*qbar^
7*zeta_2-6463389565021077/21952000*qbar^8*zeta_2+6841657705624991023/
3429216000*qbar^9*zeta_2-1561744674404411807/118540800*qbar^10*zeta_2+
1112895996280572703360759/13016668896000*qbar^11*zeta_2-\
518639741927545331608153/946666828800*qbar^12*zeta_2+
888072922768467500738493993340333082326452093607/3064546063831897418001228000*
qbar^23*zeta_2-7128380681237323467198770209644984470308431296749/
4012909423738955186743296000*qbar^24*zeta_2+261105075630816029136615163/
75104864714880*qbar^13*zeta_2-53128642916918141428887187883/2426464860019200*
qbar^14*zeta_2+668275869452720597021229380999/4874594584860000*qbar^15*zeta_2-\
7897830752924670823810895384627/9243675657216000*qbar^16*zeta_2+
9215334922744542600179612616552337237/1737092327774259456000*qbar^17*zeta_2-\
181203569817242230120770115116800170193/5517822688224118272000*qbar^18*zeta_2+
18883709526482676385221368378785325871871/93122011208502372096000*qbar^19*
zeta_2-648762546564457831547040635243826240053803/519159750597108741120000*
qbar^20*zeta_2+11314957259471392472497319713146896980672493/
1471817892942803281075200*qbar^21*zeta_2-\
728208918911308773238704994982326708305308983/15419044592734129611264000*qbar^
22*zeta_2+154843205729763033869046895497717119529719632779273223004212597/
10177803569299718681380142018928000000*qbar^29*zeta_2+
41417388764946238311389015999050188202564194180228331/
3806889520288071326709600000000*qbar^25*zeta_2-\
61512177851290610912199350291912141161424523240653203/
923805190256571975281529600000*qbar^26*zeta_2+452798355220196168/3*qbar^18*
zeta_5+138628214430651690192/25*qbar^20*zeta_5+17850076747316544070529664/65*
qbar^26*zeta_5-16899979112028144/25*qbar^15*zeta_5+20516323160618787/5*qbar^16
*zeta_5-1176118801496269650496/35*qbar^21*zeta_5-2115768873218983632/85*qbar^
17*zeta_5+11199364672113610031376/55*qbar^22*zeta_5-\
1773946917850230697687919568/29*qbar^29*zeta_5-17383746253786478016/19*qbar^19
*zeta_5-27058922142336/55*qbar^11*zeta_5-5663980247518191343233048/125*qbar^25
*zeta_5+3242518688664266093532070/9*qbar^27*zeta_2*zeta_3-\
15292336338567592293384768/7*qbar^28*zeta_2*zeta_3-401747929027565248068510546
/5*qbar^30*zeta_2*zeta_3+390*qbar*zeta_2*zeta_3-3507*qbar^2*zeta_2*zeta_3+
34630*qbar^3*zeta_2*zeta_3-544611/2*qbar^4*zeta_2*zeta_3+1749204*qbar^5*zeta_2
*zeta_3-11216171*qbar^6*zeta_2*zeta_3+502707840/7*qbar^7*zeta_2*zeta_3-\
1802123043/4*qbar^8*zeta_2*zeta_3+8367049762/3*qbar^9*zeta_2*zeta_3-\
85880775042/5*qbar^10*zeta_2*zeta_3-1288401025627/2*qbar^12*zeta_2*zeta_3-\
23917523138688*qbar^14*zeta_2*zeta_3+6133931642578997919888/23*qbar^23*zeta_2*
zeta_3-6466932520239171936539/4*qbar^24*zeta_2*zeta_3+3928568175924*qbar^13*
zeta_2*zeta_3+145430605041492*qbar^15*zeta_2*zeta_3-7067668582405155/8*qbar^16
*zeta_2*zeta_3+91173000299065452/17*qbar^17*zeta_2*zeta_3-97623469733575745/3*
qbar^18*zeta_2*zeta_3-5984402828156321553/5*qbar^20*zeta_2*zeta_3+
50796682317009463136/7*qbar^21*zeta_2*zeta_3-483922652499403317396/11*qbar^22*
zeta_2*zeta_3+384196779097373613212280180/29*qbar^29*zeta_2*zeta_3+
3750149898930414552/19*qbar^19*zeta_2*zeta_3+1159105943880/11*qbar^11*zeta_2*
zeta_3)*eps^6-1/194090796900*qbar*(-2329089562800+3493634344200*qbar+
104226757935300*qbar^3-24067258815600*qbar^2-7884300897158400*qbar^6-\
394081954025760*qbar^4+1694412656937000*qbar^5+37522506265294050*qbar^7-\
182874160353284400*qbar^8+914134580327208240*qbar^9-4660510755987777600*qbar^
10+24127696554755894100*qbar^11-126557996640810688800*qbar^12+
671444131970325542400*qbar^13-3597467663941629397920*qbar^14+
19440070783633735059825*qbar^15-105845630543502291842400*qbar^16+
580171834343248419472200*qbar^17-3199184431552980935064000*qbar^18+
17736095340531578919668760*qbar^19-98807135287757684550048000*qbar^20+
552887156163998314344722400*qbar^21-3106235235482927132093308800*qbar^22+
17515993627662866642550494250*qbar^23-99107964196080454543078502352*qbar^24+
562524501141338041762227802800*qbar^25-3202078665187856032431171919600*qbar^26
+18276360587030231579502657734400*qbar^27-104576363181497453093991859716000*
qbar^28+599778006483585094140171073878000*qbar^29)*eps^2*L]);

